Algorithms for generating planar networks simulating hierarchical patterns of cracks formed during film drying

Hierarchical crack patterns that arise during the drying of thin films of colloidal dispersions or polymer solutions on a solid substrate are of interest both from a fundamental standpoint and in the context of the creation of transparent electrodes for optoelectronics. This paper analyzes the morphology of such patterns based on image processing of real-world samples. Graph theory is used to extract chains of edges and analyze the network topology. A method based on the hierarchy of connections is applied to classify cracks by generation. The limitations of existing classification approaches related to the discreteness of the time scale and the use of only a part of the entire pattern are discussed. Three approaches are used to generate artificial hierarchical networks: random uniform partitioning, recursive Voronoi partitioning, and a crack growth simulation model, each modified to reproduce the hierarchical structure. A comparison was made of the geometric characteristics (distribution of crack angles, edge lengths, cell areas, and circularity coefficient) and topological properties (distribution of the number of cell sides) of real and simulated networks. It was shown that the simulation model best reproduces the key features of real cracks, including the characteristic right angles of their connections.

==> anc/RHT.txt <==
1	2.09	0.83	1	0.66	1	0.46	5.9	3.5	0.518	0.021
2	2.09	0.85	1	0.71	1	0.43	5.8	3.2	0.499	0.025
3	2.09	0.82	1	0.70	1	0.50	5.8	3.3	0.522	0.021
4	2.09	0.85	1	0.71	1	0.56	5.8	3.6	0.509	0.023
5	2.09	0.91	1	0.69	1	0.52	5.8	3.6	0.491	0.025
6	2.09	0.86	1	0.57	1	0.46	5.8	4.3	0.504	0.022
7	2.09	0.85	1	0.55	1	0.39	5.8	3.4	0.508	0.018
8	2.09	0.83	1	0.58	1	0.51	5.8	3.4	0.514	0.018
9	2.09	0.84	1	0.63	1	0.45	5.8	3.4	0.500	0.022
10	2.09	0.85	1	0.61	1	0.47	5.8	4.0	0.502	0.024
11	2.09	0.83	1	0.56	1	0.46	5.8	3.2	0.523	0.020
12	2.09	0.82	1	0.69	1	0.51	5.8	3.7	0.508	0.019
13	2.09	0.88	1	0.62	1	0.54	5.8	3.6	0.497	0.022
14	2.09	0.84	1	0.67	1	0.44	5.8	3.4	0.508	0.021
15	2.09	0.84	1	0.58	1	0.40	5.8	3.3	0.519	0.019
16	2.09	0.83	1	0.66	1	0.50	5.8	3.6	0.520	0.020
17	2.09	0.85	1	0.63	1	0.45	5.8	3.8	0.503	0.022
18	2.09	0.88	1	0.73	1	0.43	5.8	3.4	0.486	0.023
19	2.09	0.83	1	0.67	1	0.51	5.8	3.5	0.508	0.022
20	2.09	0.82	1	0.61	1	0.45	5.8	3.9	0.516	0.020
21	2.09	0.83	1	0.65	1	0.45	5.8	3.5	0.519	0.019
22	2.09	0.89	1	0.74	1	0.51	5.8	4.4	0.489	0.026
23	2.09	0.85	1	0.61	1	0.43	5.8	2.8	0.512	0.021
24	2.09	0.85	1	0.59	1	0.43	5.8	3.4	0.516	0.019
25	2.09	0.84	1	0.60	1	0.54	5.8	4.0	0.516	0.023
26	2.09	0.85	1	0.59	1	0.51	5.8	3.3	0.509	0.018
27	2.09	0.85	1	0.57	1	0.41	5.8	3.0	0.519	0.022
28	2.09	0.86	1	0.63	1	0.43	5.8	3.6	0.509	0.021
29	2.09	0.86	1	0.58	1	0.40	5.8	3.6	0.508	0.019
30	2.09	0.84	1	0.63	1	0.59	5.8	5.1	0.510	0.020
31	2.09	0.87	1	0.74	1	0.60	5.8	4.1	0.494	0.024
32	2.09	0.83	1	0.59	1	0.39	5.8	3.2	0.518	0.018
33	2.09	0.86	1	0.65	1	0.46	5.7	3.4	0.505	0.023
34	2.09	0.84	1	0.62	1	0.42	5.8	3.3	0.515	0.019
35	2.09	0.85	1	0.65	1	0.48	5.8	3.4	0.509	0.020
36	2.09	0.84	1	0.64	1	0.50	5.8	3.9	0.515	0.023
37	2.09	0.82	1	0.71	1	0.46	5.8	4.0	0.516	0.023
38	2.09	0.84	1	0.66	1	0.54	5.8	3.4	0.516	0.022
39	2.09	0.86	1	0.62	1	0.49	5.8	3.3	0.501	0.022
40	2.09	0.85	1	0.68	1	0.52	5.8	3.9	0.503	0.022
41	2.09	0.82	1	0.66	1	0.41	5.8	3.0	0.520	0.020
42	2.09	0.85	1	0.62	1	0.43	5.8	3.0	0.509	0.022
43	2.09	0.88	1	0.64	1	0.44	5.8	3.8	0.494	0.021
44	2.09	0.88	1	0.75	1	0.42	5.8	3.1	0.490	0.025
45	2.09	0.84	1	0.61	1	0.46	5.8	3.3	0.520	0.019
46	2.09	0.89	1	0.71	1	0.49	5.8	4.6	0.479	0.024
47	2.09	0.81	1	0.67	1	0.46	5.8	4.0	0.510	0.023
48	2.09	0.86	1	0.63	1	0.53	5.8	3.4	0.496	0.020
49	2.09	0.85	1	0.69	1	0.43	5.8	3.8	0.505	0.021
50	2.09	0.84	1	0.60	1	0.45	5.8	3.2	0.510	0.020
51	2.09	0.85	1	0.72	1	0.47	5.8	3.7	0.512	0.024
52	2.09	0.83	1	0.61	1	0.42	5.8	3.5	0.519	0.022
53	2.09	0.85	1	0.58	1	0.48	5.8	3.7	0.504	0.020
54	2.09	0.86	1	0.63	1	0.47	5.8	3.0	0.496	0.020
55	2.09	0.85	1	0.61	1	0.43	5.8	3.3	0.513	0.023
56	2.09	0.84	1	0.68	1	0.44	5.8	2.8	0.511	0.019
57	2.09	0.84	1	0.69	1	0.50	5.8	3.6	0.503	0.023
58	2.09	0.81	1	0.72	1	0.44	5.8	3.3	0.527	0.022
59	2.09	0.85	1	0.64	1	0.43	5.8	3.4	0.510	0.019
60	2.09	0.83	1	0.61	1	0.50	5.8	3.4	0.519	0.022
61	2.09	0.86	1	0.67	1	0.41	5.8	3.3	0.499	0.024
62	2.09	0.85	1	0.63	1	0.55	5.8	4.2	0.512	0.021
63	2.09	0.86	1	0.70	1	0.48	5.8	4.3	0.491	0.024
64	2.09	0.84	1	0.62	1	0.40	5.8	3.3	0.515	0.020
65	2.09	0.83	1	0.64	1	0.40	5.8	3.1	0.514	0.020
66	2.09	0.90	1	0.69	1	0.44	5.8	3.1	0.481	0.024
67	2.09	0.86	1	0.60	1	0.51	5.8	3.4	0.500	0.020
68	2.09	0.84	1	0.62	1	0.44	5.8	3.1	0.515	0.020
69	2.09	0.83	1	0.59	1	0.45	5.8	3.0	0.512	0.017
70	2.09	0.82	1	0.58	1	0.47	5.8	3.5	0.532	0.018
71	2.09	0.85	1	0.65	1	0.45	5.8	3.5	0.509	0.021
72	2.09	0.87	1	0.60	1	0.51	5.8	3.4	0.503	0.020
73	2.09	0.85	1	0.68	1	0.54	5.8	4.0	0.499	0.026
74	2.09	0.84	1	0.69	1	0.60	5.8	4.0	0.506	0.023
75	2.09	0.89	1	0.73	1	0.53	5.8	3.6	0.498	0.022
76	2.09	0.83	1	0.66	1	0.43	5.8	3.3	0.519	0.020
77	2.09	0.86	1	0.68	1	0.52	5.8	3.6	0.497	0.021
78	2.09	0.86	1	0.66	1	0.46	5.8	3.8	0.503	0.024
79	2.09	0.84	1	0.66	1	0.43	5.8	3.1	0.517	0.023
80	2.09	0.84	1	0.69	1	0.47	5.8	4.2	0.507	0.023
81	2.09	0.85	1	0.62	1	0.49	5.8	3.7	0.503	0.020
82	2.09	0.88	1	0.64	1	0.39	5.8	3.3	0.489	0.021
83	2.09	0.87	1	0.59	1	0.42	5.8	3.8	0.504	0.020
84	2.09	0.81	1	0.57	1	0.44	5.8	3.4	0.529	0.016
85	2.09	0.86	1	0.74	1	0.46	5.8	3.2	0.495	0.022
86	2.09	0.82	1	0.61	1	0.43	5.8	2.6	0.531	0.017
87	2.09	0.84	1	0.62	1	0.51	5.8	3.5	0.512	0.021
88	2.09	0.86	1	0.62	1	0.43	5.8	3.2	0.499	0.021
89	2.09	0.82	1	0.56	1	0.46	5.8	4.5	0.523	0.020
90	2.09	0.85	1	0.68	1	0.48	5.8	3.3	0.497	0.021
91	2.09	0.87	1	0.65	1	0.44	5.8	2.8	0.497	0.024
92	2.09	0.85	1	0.67	1	0.46	5.8	3.6	0.500	0.022
93	2.09	0.85	1	0.65	1	0.45	5.8	3.4	0.509	0.021
94	2.09	0.81	1	0.58	1	0.49	5.8	3.3	0.534	0.019
95	2.09	0.82	1	0.65	1	0.54	5.8	3.9	0.517	0.018
96	2.09	0.87	1	0.71	1	0.56	5.8	3.3	0.491	0.023
97	2.09	0.84	1	0.62	1	0.47	5.8	3.2	0.519	0.022
98	2.09	0.87	1	0.74	1	0.51	5.8	4.2	0.496	0.025
99	2.09	0.84	1	0.66	1	0.49	5.8	3.4	0.508	0.024
100	2.09	0.86	1	0.72	1	0.42	5.8	3.1	0.516	0.021
101	2.09	0.84	1	0.60	1	0.45	5.8	3.2	0.522	0.019
102	2.09	0.87	1	0.70	1	0.40	5.8	3.4	0.496	0.020
103	2.09	0.86	1	0.63	1	0.46	5.8	3.6	0.509	0.020
104	2.09	0.84	1	0.68	1	0.52	5.8	3.1	0.515	0.019
105	2.09	0.85	1	0.60	1	0.47	5.8	4.1	0.505	0.021
106	2.09	0.85	1	0.70	1	0.46	5.8	3.2	0.509	0.022
107	2.09	0.86	1	0.68	1	0.43	5.8	4.1	0.499	0.022
108	2.09	0.84	1	0.68	1	0.47	5.8	4.0	0.503	0.022
109	2.09	0.85	1	0.64	1	0.45	5.8	3.3	0.516	0.022
110	2.09	0.88	1	0.72	1	0.46	5.8	3.2	0.494	0.025
111	2.09	0.87	1	0.75	1	0.58	5.8	3.6	0.502	0.026
112	2.09	0.88	1	0.72	1	0.43	5.8	3.3	0.489	0.024
113	2.09	0.86	1	0.66	1	0.53	5.9	3.1	0.486	0.023
114	2.09	0.84	1	0.58	1	0.44	5.8	3.5	0.520	0.019
115	2.09	0.85	1	0.67	1	0.44	5.8	3.3	0.499	0.020
116	2.09	0.87	1	0.67	1	0.53	5.8	3.5	0.496	0.021
117	2.09	0.83	1	0.55	1	0.47	5.8	3.9	0.524	0.019
118	2.09	0.85	1	0.65	1	0.38	5.8	3.2	0.507	0.022
119	2.09	0.83	1	0.70	1	0.48	5.8	3.0	0.518	0.020
120	2.09	0.85	1	0.71	1	0.45	5.8	3.8	0.503	0.025
121	2.09	0.86	1	0.65	1	0.53	5.8	3.5	0.504	0.023
122	2.09	0.86	1	0.65	1	0.56	5.8	3.6	0.520	0.018
123	2.09	0.82	1	0.69	1	0.44	5.8	2.8	0.518	0.019
124	2.09	0.90	1	0.68	1	0.44	5.8	3.1	0.487	0.020
125	2.09	0.87	1	0.67	1	0.46	5.7	3.3	0.500	0.023
126	2.09	0.84	1	0.74	1	0.57	5.8	3.3	0.519	0.023
127	2.09	0.84	1	0.64	1	0.50	5.8	3.3	0.514	0.022
128	2.09	0.84	1	0.65	1	0.44	5.8	3.2	0.508	0.020
129	2.09	0.85	1	0.59	1	0.42	5.8	3.6	0.516	0.023
130	2.09	0.86	1	0.60	1	0.40	5.8	3.2	0.491	0.023
131	2.09	0.86	1	0.70	1	0.46	5.8	3.6	0.502	0.024
132	2.09	0.85	1	0.64	1	0.43	5.8	3.3	0.510	0.023
133	2.09	0.84	1	0.63	1	0.45	5.8	3.2	0.511	0.020
134	2.09	0.85	1	0.72	1	0.50	5.8	4.2	0.494	0.022
135	2.09	0.83	1	0.62	1	0.49	5.8	3.7	0.524	0.022
136	2.09	0.88	1	0.67	1	0.45	5.8	4.0	0.489	0.022
137	2.09	0.88	1	0.70	1	0.41	5.8	3.9	0.487	0.024
138	2.09	0.86	1	0.68	1	0.51	5.8	3.8	0.504	0.021
139	2.09	0.85	1	0.63	1	0.43	5.8	3.2	0.506	0.023
140	2.09	0.84	1	0.62	1	0.36	5.8	3.2	0.507	0.019
141	2.09	0.82	1	0.66	1	0.52	5.8	4.0	0.514	0.022
142	2.09	0.88	1	0.59	1	0.43	5.8	3.6	0.493	0.023
143	2.09	0.83	1	0.68	1	0.54	5.8	3.5	0.519	0.021
144	2.09	0.84	1	0.67	1	0.52	5.8	4.2	0.509	0.023
145	2.09	0.84	1	0.67	1	0.48	5.8	3.6	0.515	0.023
146	2.09	0.85	1	0.66	1	0.43	5.8	3.6	0.509	0.021
147	2.09	0.85	1	0.62	1	0.44	5.8	3.5	0.510	0.021
148	2.09	0.84	1	0.67	1	0.47	5.8	3.3	0.517	0.023
149	2.09	0.87	1	0.64	1	0.44	5.8	3.4	0.492	0.022
150	2.09	0.82	1	0.61	1	0.41	5.8	3.3	0.512	0.020
151	2.09	0.82	1	0.59	1	0.43	5.8	3.1	0.523	0.020
152	2.09	0.84	1	0.66	1	0.41	5.8	3.1	0.512	0.020
153	2.09	0.86	1	0.67	1	0.47	5.8	3.0	0.506	0.022
154	2.09	0.87	1	0.74	1	0.50	5.8	3.2	0.509	0.023
155	2.09	0.87	1	0.65	1	0.42	5.8	3.4	0.485	0.023
156	2.09	0.86	1	0.67	1	0.50	5.8	3.6	0.499	0.022
157	2.09	0.88	1	0.67	1	0.51	5.8	3.6	0.504	0.021
158	2.09	0.85	1	0.64	1	0.43	5.8	3.0	0.504	0.022
159	2.09	0.84	1	0.67	1	0.50	5.8	3.2	0.503	0.023
160	2.09	0.84	1	0.66	1	0.56	5.8	3.3	0.509	0.019
161	2.09	0.87	1	0.73	1	0.45	5.8	4.2	0.502	0.023
162	2.09	0.84	1	0.59	1	0.52	5.8	4.0	0.510	0.020
163	2.09	0.85	1	0.54	1	0.42	5.8	3.3	0.513	0.020
164	2.09	0.83	1	0.61	1	0.38	5.8	3.1	0.517	0.018
165	2.09	0.85	1	0.60	1	0.46	5.8	3.1	0.508	0.020
166	2.09	0.87	1	0.65	1	0.43	5.8	3.2	0.489	0.022
167	2.09	0.84	1	0.64	1	0.42	5.8	3.7	0.509	0.020
168	2.09	0.86	1	0.68	1	0.47	5.8	3.6	0.507	0.022
169	2.09	0.84	1	0.71	1	0.45	5.8	3.9	0.507	0.021
170	2.09	0.80	1	0.65	1	0.45	5.8	3.7	0.528	0.016
171	2.09	0.84	1	0.63	1	0.41	5.8	3.1	0.520	0.021
172	2.09	0.85	1	0.65	1	0.49	5.8	3.0	0.509	0.020
173	2.09	0.83	1	0.58	1	0.41	5.8	3.6	0.523	0.019
174	2.09	0.88	1	0.64	1	0.44	5.8	3.4	0.496	0.021
175	2.09	0.81	1	0.62	1	0.49	5.8	3.2	0.524	0.021
176	2.09	0.86	1	0.63	1	0.36	5.8	2.9	0.510	0.020
177	2.09	0.84	1	0.62	1	0.56	5.8	4.9	0.517	0.021
178	2.09	0.84	1	0.60	1	0.38	5.8	3.1	0.511	0.023
179	2.09	0.84	1	0.61	1	0.52	5.8	3.1	0.508	0.021
180	2.09	0.85	1	0.65	1	0.49	5.8	3.9	0.505	0.023
181	2.09	0.84	1	0.62	1	0.44	5.8	3.6	0.501	0.023
182	2.09	0.82	1	0.64	1	0.46	5.8	3.1	0.527	0.018
183	2.09	0.83	1	0.65	1	0.44	5.8	3.2	0.508	0.022
184	2.09	0.83	1	0.66	1	0.38	5.8	3.4	0.509	0.022
185	2.09	0.85	1	0.64	1	0.46	5.8	3.3	0.505	0.022
186	2.09	0.86	1	0.60	1	0.48	5.8	4.5	0.499	0.020
187	2.09	0.86	1	0.64	1	0.46	5.8	3.5	0.502	0.021
188	2.09	0.80	1	0.62	1	0.38	5.8	2.9	0.538	0.019
189	2.09	0.87	1	0.68	1	0.48	5.8	3.5	0.492	0.022
190	2.09	0.85	1	0.68	1	0.44	5.8	3.2	0.499	0.022
191	2.09	0.84	1	0.67	1	0.43	5.8	2.5	0.511	0.021
192	2.09	0.87	1	0.64	1	0.39	5.8	3.2	0.501	0.021
193	2.09	0.85	1	0.68	1	0.48	5.8	3.3	0.506	0.022
194	2.09	0.85	1	0.53	1	0.52	5.8	4.3	0.508	0.019
195	2.09	0.87	1	0.67	1	0.47	5.8	3.9	0.504	0.023
196	2.09	0.84	1	0.64	1	0.39	5.8	3.1	0.507	0.020
197	2.09	0.89	1	0.65	1	0.52	5.8	4.7	0.483	0.021
198	2.09	0.83	1	0.67	1	0.56	5.8	3.3	0.511	0.021
199	2.09	0.88	1	0.61	1	0.45	5.8	3.3	0.489	0.020
200	2.09	0.83	1	0.68	1	0.46	5.8	2.9	0.511	0.020
201	2.09	0.82	1	0.66	1	0.45	5.8	3.8	0.509	0.023
202	2.09	0.82	1	0.60	1	0.51	5.8	3.3	0.532	0.018
203	2.09	0.86	1	0.66	1	0.48	5.8	3.6	0.503	0.025
204	2.09	0.84	1	0.67	1	0.45	5.7	3.3	0.513	0.023
205	2.09	0.87	1	0.65	1	0.51	5.8	3.6	0.497	0.020
206	2.09	0.87	1	0.71	1	0.52	5.8	4.2	0.504	0.024
207	2.09	0.87	1	0.64	1	0.52	5.8	4.3	0.498	0.021
208	2.09	0.85	1	0.60	1	0.43	5.8	3.1	0.515	0.020
209	2.09	0.84	1	0.63	1	0.47	5.8	3.9	0.513	0.024
210	2.09	0.84	1	0.69	1	0.47	5.8	3.8	0.511	0.021
211	2.09	0.85	1	0.59	1	0.48	5.8	4.2	0.505	0.019
212	2.09	0.86	1	0.70	1	0.49	5.8	3.2	0.498	0.023
213	2.09	0.85	1	0.61	1	0.36	5.8	3.0	0.504	0.021
214	2.09	0.86	1	0.68	1	0.49	5.8	3.6	0.498	0.023
215	2.09	0.84	1	0.65	1	0.44	5.8	3.4	0.499	0.020
216	2.09	0.87	1	0.65	1	0.42	5.8	3.7	0.490	0.022
217	2.09	0.84	1	0.56	1	0.47	5.8	3.1	0.524	0.020
218	2.09	0.86	1	0.59	1	0.39	5.7	3.1	0.495	0.021
219	2.09	0.86	1	0.61	1	0.43	5.8	3.6	0.504	0.022
220	2.09	0.84	1	0.65	1	0.51	5.8	3.9	0.514	0.019
221	2.09	0.86	1	0.60	1	0.47	5.8	4.5	0.503	0.020
222	2.09	0.85	1	0.59	1	0.45	5.8	4.6	0.501	0.022
223	2.09	0.86	1	0.75	1	0.46	5.8	3.4	0.497	0.021
224	2.09	0.85	1	0.67	1	0.55	5.8	3.7	0.498	0.020
225	2.09	0.84	1	0.61	1	0.44	5.8	3.6	0.512	0.017
226	2.09	0.85	1	0.65	1	0.41	5.8	3.3	0.492	0.024
227	2.09	0.87	1	0.68	1	0.44	5.8	3.8	0.502	0.021
228	2.09	0.85	1	0.71	1	0.44	5.8	3.3	0.508	0.024
229	2.09	0.86	1	0.56	1	0.40	5.8	3.8	0.516	0.020
230	2.09	0.85	1	0.62	1	0.43	5.8	4.1	0.507	0.020
231	2.09	0.83	1	0.64	1	0.50	5.8	3.3	0.523	0.019
232	2.09	0.83	1	0.64	1	0.60	5.8	3.2	0.524	0.022
233	2.09	0.83	1	0.61	1	0.41	5.8	3.2	0.523	0.018
234	2.09	0.84	1	0.62	1	0.46	5.8	3.1	0.511	0.020
235	2.09	0.86	1	0.64	1	0.43	5.8	3.4	0.495	0.021
236	2.09	0.85	1	0.67	1	0.41	5.8	3.4	0.497	0.023
237	2.09	0.86	1	0.64	1	0.44	5.8	2.9	0.516	0.020
238	2.09	0.84	1	0.59	1	0.52	5.8	3.4	0.520	0.023
239	2.09	0.84	1	0.55	1	0.40	5.8	3.8	0.511	0.020
240	2.09	0.84	1	0.70	1	0.50	5.8	3.9	0.519	0.023
241	2.09	0.85	1	0.61	1	0.43	5.8	3.5	0.502	0.021
242	2.09	0.86	1	0.70	1	0.47	5.8	3.4	0.487	0.021
243	2.09	0.85	1	0.70	1	0.44	5.8	3.2	0.506	0.020
244	2.09	0.86	1	0.64	1	0.45	5.8	3.6	0.495	0.026
245	2.09	0.87	1	0.62	1	0.53	5.8	4.9	0.501	0.021
246	2.09	0.82	1	0.58	1	0.38	5.8	4.0	0.518	0.020
247	2.09	0.82	1	0.65	1	0.48	5.8	3.7	0.512	0.021
248	2.09	0.84	1	0.68	1	0.42	5.8	3.8	0.508	0.022
249	2.09	0.84	1	0.65	1	0.49	5.8	4.3	0.505	0.019
250	2.09	0.85	1	0.62	1	0.45	5.8	3.0	0.520	0.021
251	2.09	0.86	1	0.69	1	0.41	5.8	2.9	0.504	0.019
252	2.09	0.83	1	0.59	1	0.37	5.8	3.7	0.514	0.021
253	2.09	0.85	1	0.62	1	0.43	5.8	3.6	0.501	0.022
254	2.09	0.85	1	0.63	1	0.39	5.8	3.7	0.502	0.022
255	2.09	0.86	1	0.76	1	0.54	5.8	3.1	0.498	0.022
256	2.09	0.86	1	0.66	1	0.48	5.8	3.5	0.496	0.021
257	2.09	0.85	1	0.63	1	0.50	5.8	3.6	0.501	0.021
258	2.09	0.81	1	0.58	1	0.40	5.8	3.4	0.534	0.019
259	2.09	0.84	1	0.59	1	0.39	5.8	3.1	0.533	0.018
260	2.09	0.86	1	0.72	1	0.39	5.8	3.0	0.490	0.022
261	2.09	0.83	1	0.66	1	0.48	5.8	3.2	0.516	0.023
262	2.09	0.82	1	0.65	1	0.43	5.8	3.1	0.508	0.020
263	2.09	0.81	1	0.62	1	0.41	5.8	3.3	0.520	0.020
264	2.09	0.84	1	0.65	1	0.54	5.8	3.6	0.512	0.023
265	2.09	0.83	1	0.67	1	0.49	5.8	2.9	0.507	0.020
266	2.09	0.87	1	0.68	1	0.61	5.8	3.6	0.491	0.025
267	2.09	0.82	1	0.64	1	0.44	5.8	4.1	0.506	0.021
268	2.09	0.87	1	0.73	1	0.50	5.8	3.6	0.495	0.022
269	2.09	0.86	1	0.63	1	0.55	5.8	3.7	0.513	0.020
270	2.09	0.85	1	0.65	1	0.45	5.8	3.8	0.500	0.020
271	2.09	0.83	1	0.64	1	0.45	5.8	3.7	0.511	0.018
272	2.09	0.88	1	0.64	1	0.43	5.8	3.4	0.490	0.022
273	2.09	0.83	1	0.59	1	0.41	5.8	3.2	0.516	0.020
274	2.09	0.84	1	0.73	1	0.52	5.8	3.9	0.494	0.023
275	2.09	0.85	1	0.58	1	0.43	5.8	3.5	0.506	0.021
276	2.09	0.85	1	0.66	1	0.46	5.8	3.3	0.514	0.022
277	2.09	0.83	1	0.60	1	0.43	5.8	3.0	0.513	0.019
278	2.09	0.85	1	0.62	1	0.47	5.8	3.8	0.504	0.019
279	2.09	0.83	1	0.65	1	0.49	5.8	3.1	0.519	0.022
280	2.09	0.87	1	0.66	1	0.44	5.8	3.4	0.497	0.025
281	2.09	0.86	1	0.60	1	0.44	5.8	3.4	0.507	0.022
282	2.09	0.82	1	0.67	1	0.39	5.8	3.3	0.515	0.021
283	2.09	0.82	1	0.68	1	0.50	5.8	3.5	0.519	0.019
284	2.09	0.86	1	0.64	1	0.43	5.8	3.2	0.509	0.020
285	2.09	0.84	1	0.60	1	0.42	5.8	3.0	0.520	0.020
286	2.09	0.84	1	0.70	1	0.40	5.8	3.4	0.506	0.024
287	2.09	0.86	1	0.64	1	0.50	5.8	3.1	0.493	0.022
288	2.09	0.82	1	0.65	1	0.41	5.8	3.2	0.513	0.022
289	2.09	0.87	1	0.65	1	0.44	5.8	3.4	0.499	0.020
290	2.09	0.86	1	0.82	1	0.55	5.8	3.8	0.496	0.023
291	2.09	0.86	1	0.62	1	0.43	5.8	3.7	0.505	0.023
292	2.09	0.85	1	0.70	1	0.49	5.8	2.7	0.509	0.022
293	2.09	0.86	1	0.65	1	0.38	5.8	2.8	0.498	0.022
294	2.09	0.84	1	0.58	1	0.51	5.8	3.8	0.514	0.019
295	2.09	0.83	1	0.63	1	0.47	5.8	3.5	0.520	0.020
296	2.09	0.86	1	0.72	1	0.48	5.8	3.3	0.496	0.024
297	2.09	0.81	1	0.60	1	0.40	5.8	3.4	0.536	0.021
298	2.09	0.85	1	0.61	1	0.38	5.8	3.5	0.495	0.020
299	2.09	0.87	1	0.66	1	0.45	5.8	3.5	0.495	0.024
300	2.09	0.84	1	0.82	1	0.47	5.8	3.9	0.491	0.023
301	2.09	0.86	1	0.65	1	0.49	5.8	3.8	0.499	0.019
302	2.09	0.85	1	0.59	1	0.46	5.8	3.4	0.507	0.023
303	2.09	0.84	1	0.59	1	0.49	5.8	3.4	0.506	0.018
304	2.09	0.86	1	0.64	1	0.43	5.8	3.2	0.504	0.018
305	2.09	0.86	1	0.65	1	0.43	5.8	3.2	0.504	0.022
306	2.09	0.85	1	0.62	1	0.47	5.8	3.8	0.499	0.019
307	2.09	0.83	1	0.62	1	0.47	5.8	2.6	0.520	0.019
308	2.09	0.85	1	0.62	1	0.44	5.8	3.6	0.503	0.019
309	2.09	0.85	1	0.63	1	0.47	5.8	3.3	0.513	0.022
310	2.09	0.85	1	0.70	1	0.45	5.8	3.2	0.508	0.021
311	2.09	0.85	1	0.63	1	0.44	5.8	3.2	0.511	0.023
312	2.09	0.83	1	0.67	1	0.39	5.8	3.2	0.502	0.020
313	2.09	0.85	1	0.66	1	0.57	5.8	4.4	0.510	0.020
314	2.09	0.85	1	0.62	1	0.48	5.8	4.1	0.508	0.019
315	2.09	0.83	1	0.61	1	0.46	5.8	3.7	0.518	0.020
316	2.09	0.84	1	0.61	1	0.45	5.8	3.0	0.519	0.024
317	2.09	0.85	1	0.66	1	0.48	5.8	2.9	0.506	0.019
318	2.09	0.81	1	0.61	1	0.42	5.8	3.1	0.522	0.019
319	2.09	0.83	1	0.54	1	0.40	5.8	3.2	0.521	0.019
320	2.09	0.86	1	0.64	1	0.42	5.8	4.1	0.500	0.025
321	2.09	0.87	1	0.67	1	0.81	5.8	5.2	0.492	0.025
322	2.09	0.86	1	0.73	1	0.47	5.9	4.3	0.488	0.025
323	2.09	0.86	1	0.66	1	0.40	5.8	3.3	0.505	0.021
324	2.09	0.84	1	0.70	1	0.43	5.8	3.2	0.493	0.023
325	2.09	0.85	1	0.60	1	0.46	5.8	3.5	0.517	0.023
326	2.09	0.81	1	0.56	1	0.40	5.8	3.6	0.519	0.016
327	2.09	0.86	1	0.64	1	0.40	5.8	3.5	0.505	0.020
328	2.09	0.86	1	0.72	1	0.41	5.8	3.5	0.500	0.023
329	2.09	0.85	1	0.66	1	0.41	5.7	3.1	0.513	0.024
330	2.09	0.86	1	0.70	1	0.46	5.8	3.0	0.493	0.021
331	2.09	0.89	1	0.76	1	0.45	5.8	3.8	0.482	0.024
332	2.09	0.87	1	0.66	1	0.47	5.8	3.6	0.499	0.022
333	2.09	0.85	1	0.57	1	0.40	5.8	3.5	0.517	0.022
334	2.09	0.83	1	0.68	1	0.46	5.8	3.3	0.508	0.021
335	2.09	0.85	1	0.74	1	0.43	5.8	4.0	0.499	0.023
336	2.09	0.85	1	0.70	1	0.48	5.8	3.4	0.504	0.022
337	2.09	0.87	1	0.67	1	0.43	5.8	3.4	0.476	0.021
338	2.09	0.86	1	0.61	1	0.42	5.8	3.2	0.507	0.023
339	2.09	0.84	1	0.72	1	0.46	5.8	3.0	0.513	0.021
340	2.09	0.84	1	0.71	1	0.46	5.8	3.4	0.501	0.021
341	2.09	0.88	1	0.69	1	0.55	5.8	3.8	0.489	0.023
342	2.09	0.86	1	0.63	1	0.44	5.8	2.9	0.504	0.018
343	2.09	0.85	1	0.60	1	0.39	5.8	3.6	0.507	0.019
344	2.09	0.83	1	0.58	1	0.51	5.8	3.7	0.514	0.021
345	2.09	0.85	1	0.69	1	0.54	5.8	3.8	0.500	0.022
346	2.09	0.82	1	0.78	1	0.56	5.9	3.6	0.502	0.022
347	2.09	0.87	1	0.68	1	0.41	5.8	4.1	0.500	0.021
348	2.09	0.84	1	0.62	1	0.47	5.8	3.9	0.513	0.022
349	2.09	0.87	1	0.65	1	0.39	5.8	3.1	0.496	0.022
350	2.09	0.87	1	0.63	1	0.47	5.8	3.4	0.497	0.022
351	2.09	0.84	1	0.63	1	0.49	5.8	3.5	0.508	0.021
352	2.09	0.89	1	0.64	1	0.49	5.8	4.6	0.483	0.025
353	2.09	0.84	1	0.58	1	0.41	5.8	3.3	0.519	0.020
354	2.09	0.84	1	0.76	1	0.50	5.8	3.8	0.505	0.022
355	2.09	0.84	1	0.61	1	0.49	5.8	3.9	0.510	0.019
356	2.09	0.83	1	0.59	1	0.41	5.8	3.6	0.516	0.018
357	2.09	0.83	1	0.59	1	0.38	5.8	3.5	0.516	0.025
358	2.09	0.86	1	0.71	1	0.49	5.8	3.2	0.502	0.021
359	2.09	0.85	1	0.58	1	0.51	5.8	3.6	0.502	0.020
360	2.09	0.84	1	0.64	1	0.42	5.8	3.8	0.509	0.021
361	2.09	0.85	1	0.69	1	0.52	5.8	3.5	0.506	0.023
362	2.09	0.85	1	0.82	1	0.43	5.8	3.1	0.500	0.024
363	2.09	0.82	1	0.60	1	0.46	5.8	3.2	0.517	0.018
364	2.09	0.87	1	0.78	1	0.52	5.8	3.7	0.499	0.024
365	2.09	0.84	1	0.60	1	0.36	5.8	3.6	0.508	0.021
366	2.09	0.83	1	0.63	1	0.46	5.8	3.5	0.512	0.020
367	2.09	0.87	1	0.69	1	0.44	5.8	3.0	0.504	0.022
368	2.09	0.84	1	0.60	1	0.52	5.8	3.0	0.519	0.019
369	2.09	0.84	1	0.61	1	0.42	5.8	3.1	0.502	0.019
370	2.09	0.88	1	0.73	1	0.46	5.8	3.7	0.489	0.024
371	2.09	0.86	1	0.66	1	0.46	5.8	3.5	0.509	0.022
372	2.09	0.85	1	0.61	1	0.40	5.8	3.4	0.501	0.020
373	2.09	0.84	1	0.60	1	0.49	5.8	4.1	0.516	0.019
374	2.09	0.86	1	0.65	1	0.41	5.8	3.2	0.501	0.021
375	2.09	0.86	1	0.69	1	0.52	5.8	3.2	0.501	0.020
376	2.09	0.82	1	0.68	1	0.47	5.8	3.4	0.517	0.021
377	2.09	0.87	1	0.65	1	0.60	5.8	4.0	0.501	0.023
378	2.09	0.86	1	0.61	1	0.42	5.8	3.1	0.506	0.023
379	2.09	0.82	1	0.61	1	0.38	5.8	3.6	0.515	0.020
380	2.09	0.84	1	0.65	1	0.44	5.8	3.5	0.500	0.018
381	2.09	0.87	1	0.59	1	0.45	5.8	4.0	0.496	0.021
382	2.09	0.86	1	0.57	1	0.46	5.8	3.8	0.506	0.022
383	2.09	0.84	1	0.59	1	0.45	5.8	4.6	0.503	0.020
384	2.09	0.87	1	0.69	1	0.53	5.8	3.2	0.506	0.020
385	2.09	0.89	1	0.65	1	0.43	5.8	3.4	0.502	0.022
386	2.09	0.87	1	0.69	1	0.42	5.7	3.5	0.504	0.021
387	2.09	0.88	1	0.72	1	0.56	5.8	3.6	0.492	0.026
388	2.09	0.86	1	0.67	1	0.47	5.8	3.1	0.494	0.021
389	2.09	0.86	1	0.61	1	0.41	5.8	3.3	0.501	0.020
390	2.09	0.84	1	0.69	1	0.53	5.8	3.6	0.498	0.020
391	2.09	0.87	1	0.70	1	0.52	5.8	3.9	0.494	0.027
392	2.09	0.84	1	0.63	1	0.47	5.8	4.7	0.513	0.023
393	2.09	0.84	1	0.59	1	0.45	5.8	3.4	0.510	0.019
394	2.09	0.84	1	0.62	1	0.48	5.8	4.6	0.506	0.021
395	2.09	0.86	1	0.59	1	0.41	5.8	3.1	0.513	0.023
396	2.09	0.84	1	0.66	1	0.44	5.8	3.4	0.505	0.019
397	2.09	0.83	1	0.57	1	0.45	5.8	2.8	0.530	0.021
398	2.09	0.83	1	0.56	1	0.49	5.8	3.8	0.529	0.017
399	2.09	0.87	1	0.65	1	0.38	5.8	3.2	0.507	0.021
400	2.09	0.85	1	0.56	1	0.43	5.8	3.7	0.505	0.021
401	2.09	0.85	1	0.63	1	0.57	5.8	3.7	0.514	0.022
402	2.09	0.87	1	0.70	1	0.45	5.8	3.2	0.496	0.024
403	2.09	0.85	1	0.58	1	0.49	5.8	3.7	0.515	0.020
404	2.09	0.85	1	0.73	1	0.42	5.7	3.7	0.494	0.022
405	2.09	0.86	1	0.66	1	0.50	5.8	3.4	0.498	0.022
406	2.09	0.87	1	0.66	1	0.45	5.8	3.7	0.503	0.022
407	2.09	0.83	1	0.58	1	0.45	5.8	4.0	0.520	0.020
408	2.09	0.85	1	0.78	1	0.55	5.8	3.7	0.505	0.023
409	2.09	0.86	1	0.59	1	0.41	5.8	3.2	0.501	0.022
410	2.09	0.84	1	0.64	1	0.46	5.8	3.1	0.516	0.022
411	2.09	0.84	1	0.62	1	0.45	5.8	3.6	0.510	0.021
412	2.09	0.87	1	0.64	1	0.40	5.8	3.5	0.497	0.022
413	2.09	0.85	1	0.63	1	0.48	5.8	3.7	0.512	0.021
414	2.09	0.85	1	0.74	1	0.47	5.8	3.1	0.520	0.023
415	2.09	0.83	1	0.63	1	0.48	5.8	3.6	0.510	0.020
416	2.09	0.83	1	0.66	1	0.45	5.8	3.7	0.513	0.022
417	2.09	0.86	1	0.63	1	0.42	5.8	2.9	0.509	0.021
418	2.09	0.85	1	0.64	1	0.48	5.8	3.6	0.503	0.022
419	2.09	0.86	1	0.71	1	0.45	5.8	3.4	0.498	0.023
420	2.09	0.87	1	0.74	1	0.52	5.8	3.4	0.486	0.024
421	2.09	0.87	1	0.65	1	0.46	5.8	4.0	0.502	0.021
422	2.09	0.85	1	0.65	1	0.44	5.8	3.6	0.512	0.020
423	2.09	0.82	1	0.58	1	0.49	5.8	3.4	0.530	0.019
424	2.09	0.87	1	0.70	1	0.43	5.8	3.4	0.482	0.023
425	2.09	0.87	1	0.60	1	0.44	5.8	3.2	0.506	0.020
426	2.09	0.86	1	0.62	1	0.55	5.8	3.2	0.518	0.022
427	2.09	0.87	1	0.65	1	0.43	5.8	3.2	0.503	0.022
428	2.09	0.82	1	0.73	1	0.44	5.8	4.1	0.512	0.023
429	2.09	0.82	1	0.66	1	0.48	5.8	3.2	0.517	0.021
430	2.09	0.84	1	0.62	1	0.47	5.8	4.0	0.510	0.020
431	2.09	0.84	1	0.66	1	0.48	5.8	3.3	0.511	0.022
432	2.09	0.86	1	0.65	1	0.42	5.8	3.6	0.502	0.021
433	2.09	0.85	1	0.66	1	0.53	5.8	3.7	0.504	0.022
434	2.09	0.84	1	0.63	1	0.45	5.8	3.4	0.510	0.021
435	2.09	0.85	1	0.71	1	0.48	5.8	3.6	0.496	0.022
436	2.09	0.86	1	0.82	1	0.45	5.8	3.2	0.503	0.026
437	2.09	0.90	1	0.67	1	0.50	5.8	3.8	0.484	0.023
438	2.09	0.85	1	0.58	1	0.47	5.8	4.1	0.515	0.021
439	2.09	0.84	1	0.60	1	0.41	5.8	3.8	0.503	0.019
440	2.09	0.85	1	0.67	1	0.52	5.8	3.8	0.502	0.020
441	2.09	0.85	1	0.61	1	0.43	5.8	3.1	0.519	0.020
442	2.09	0.85	1	0.64	1	0.51	5.8	4.1	0.507	0.020
443	2.09	0.81	1	0.55	1	0.45	5.8	3.6	0.535	0.018
444	2.09	0.83	1	0.74	1	0.42	5.8	3.3	0.504	0.021
445	2.09	0.85	1	0.69	1	0.47	5.8	3.7	0.502	0.027
446	2.09	0.85	1	0.64	1	0.49	5.8	3.3	0.503	0.021
447	2.09	0.86	1	0.67	1	0.52	5.8	3.5	0.498	0.019
448	2.09	0.87	1	0.70	1	0.46	5.8	3.3	0.500	0.022
449	2.09	0.86	1	0.61	1	0.41	5.8	3.4	0.506	0.019
450	2.09	0.84	1	0.69	1	0.43	5.8	3.4	0.515	0.023
451	2.09	0.85	1	0.65	1	0.42	5.8	3.1	0.507	0.025
452	2.09	0.85	1	0.61	1	0.46	5.8	4.0	0.501	0.025
453	2.09	0.85	1	0.59	1	0.41	5.8	3.8	0.502	0.023
454	2.09	0.88	1	0.73	1	0.53	5.8	4.0	0.487	0.024
455	2.09	0.85	1	0.64	1	0.47	5.8	3.4	0.509	0.021
456	2.09	0.85	1	0.70	1	0.44	5.8	3.2	0.506	0.021
457	2.09	0.87	1	0.66	1	0.55	5.8	4.0	0.491	0.025
458	2.09	0.85	1	0.67	1	0.49	5.8	3.3	0.517	0.023
459	2.09	0.84	1	0.65	1	0.44	5.8	3.2	0.515	0.021
460	2.09	0.87	1	0.73	1	0.50	5.8	3.9	0.480	0.025
461	2.09	0.82	1	0.67	1	0.43	5.8	3.1	0.509	0.020
462	2.09	0.83	1	0.70	1	0.39	5.8	3.7	0.507	0.018
463	2.09	0.83	1	0.63	1	0.45	5.8	3.7	0.515	0.021
464	2.09	0.84	1	0.63	1	0.42	5.8	3.3	0.505	0.020
465	2.09	0.85	1	0.62	1	0.42	5.8	3.7	0.507	0.022
466	2.09	0.88	1	0.78	1	0.48	5.8	3.8	0.480	0.023
467	2.09	0.83	1	0.63	1	0.36	5.8	3.4	0.508	0.019
468	2.09	0.86	1	0.65	1	0.47	5.8	3.9	0.511	0.022
469	2.09	0.85	1	0.56	1	0.41	5.8	3.1	0.526	0.018
470	2.09	0.86	1	0.60	1	0.48	5.8	3.5	0.506	0.022
471	2.09	0.88	1	0.62	1	0.49	5.8	3.1	0.499	0.022
472	2.09	0.81	1	0.70	1	0.56	5.8	4.1	0.507	0.024
473	2.09	0.84	1	0.68	1	0.45	5.8	3.6	0.506	0.021
474	2.09	0.85	1	0.69	1	0.45	5.8	3.7	0.496	0.023
475	2.09	0.85	1	0.65	1	0.44	5.8	3.7	0.510	0.023
476	2.09	0.85	1	0.59	1	0.50	5.8	4.5	0.496	0.023
477	2.09	0.84	1	0.69	1	0.48	5.8	4.0	0.498	0.023
478	2.09	0.83	1	0.59	1	0.46	5.8	3.5	0.516	0.021
479	2.09	0.88	1	0.57	1	0.46	5.8	3.3	0.506	0.021
480	2.09	0.82	1	0.74	1	0.47	5.8	3.6	0.511	0.023
481	2.09	0.85	1	0.65	1	0.40	5.8	3.2	0.509	0.022
482	2.09	0.85	1	0.63	1	0.40	5.8	3.1	0.504	0.020
483	2.09	0.86	1	0.66	1	0.49	5.8	3.6	0.503	0.021
484	2.09	0.85	1	0.65	1	0.51	5.8	3.6	0.501	0.024
485	2.09	0.84	1	0.65	1	0.52	5.8	3.5	0.507	0.022
486	2.09	0.84	1	0.68	1	0.42	5.8	3.5	0.511	0.024
487	2.09	0.86	1	0.70	1	0.49	5.8	3.9	0.507	0.024
488	2.09	0.84	1	0.67	1	0.48	5.8	3.3	0.507	0.022
489	2.09	0.85	1	0.67	1	0.48	5.8	3.3	0.501	0.022
490	2.09	0.83	1	0.63	1	0.42	5.8	3.6	0.512	0.020
491	2.09	0.85	1	0.61	1	0.50	5.8	3.8	0.509	0.021
492	2.09	0.83	1	0.65	1	0.39	5.8	2.9	0.503	0.024
493	2.09	0.87	1	0.61	1	0.44	5.8	3.4	0.500	0.021
494	2.09	0.87	1	0.59	1	0.54	5.8	4.1	0.499	0.022
495	2.09	0.87	1	0.74	1	0.50	5.8	3.5	0.495	0.021
496	2.09	0.83	1	0.64	1	0.54	5.8	3.4	0.514	0.022
497	2.09	0.87	1	0.66	1	0.48	5.8	4.0	0.494	0.024
498	2.09	0.85	1	0.60	1	0.46	5.8	3.7	0.507	0.020
499	2.09	0.85	1	0.63	1	0.49	5.8	3.4	0.512	0.021
500	2.09	0.85	1	0.57	1	0.40	5.8	2.9	0.513	0.021
501	2.09	0.87	1	0.62	1	0.52	5.8	3.6	0.491	0.021
502	2.09	0.82	1	0.63	1	0.48	5.8	3.8	0.521	0.021
503	2.09	0.82	1	0.72	1	0.58	5.8	3.5	0.518	0.023
504	2.09	0.88	1	0.72	1	0.54	5.8	3.6	0.483	0.020
505	2.09	0.85	1	0.60	1	0.41	5.8	3.3	0.504	0.023
506	2.09	0.86	1	0.67	1	0.52	5.8	3.1	0.500	0.021
507	2.09	0.81	1	0.64	1	0.49	5.8	3.9	0.518	0.019
508	2.09	0.88	1	0.69	1	0.53	5.8	4.1	0.497	0.021
509	2.09	0.85	1	0.68	1	0.52	5.8	3.9	0.491	0.022
510	2.09	0.86	1	0.61	1	0.47	5.8	3.8	0.499	0.023
511	2.09	0.83	1	0.62	1	0.41	5.8	3.3	0.517	0.022
512	2.09	0.85	1	0.68	1	0.50	5.8	3.4	0.502	0.021
513	2.09	0.85	1	0.60	1	0.45	5.8	3.7	0.503	0.021
514	2.09	0.86	1	0.55	1	0.45	5.8	3.2	0.507	0.018
515	2.09	0.87	1	0.76	1	0.42	5.8	3.8	0.489	0.023
516	2.09	0.87	1	0.62	1	0.57	5.8	3.9	0.497	0.024
517	2.09	0.86	1	0.64	1	0.52	5.8	3.8	0.507	0.023
518	2.09	0.85	1	0.63	1	0.42	5.8	3.1	0.520	0.023
519	2.09	0.84	1	0.67	1	0.43	5.8	3.5	0.517	0.024
520	2.09	0.82	1	0.70	1	0.52	5.8	3.7	0.509	0.021
521	2.09	0.90	1	0.61	1	0.50	5.8	3.8	0.493	0.024
522	2.09	0.83	1	0.64	1	0.43	5.8	3.3	0.515	0.022
523	2.09	0.84	1	0.66	1	0.47	5.8	3.9	0.519	0.020
524	2.09	0.86	1	0.69	1	0.37	5.8	2.6	0.506	0.023
525	2.09	0.84	1	0.61	1	0.45	5.8	3.3	0.508	0.019
526	2.09	0.84	1	0.61	1	0.38	5.8	3.0	0.507	0.020
527	2.09	0.87	1	0.75	1	0.51	5.8	3.9	0.506	0.021
528	2.09	0.85	1	0.63	1	0.44	5.8	3.0	0.508	0.019
529	2.09	0.85	1	0.64	1	0.45	5.8	3.5	0.510	0.023
530	2.09	0.85	1	0.80	1	0.41	5.8	2.8	0.501	0.024
531	2.09	0.83	1	0.73	1	0.45	5.8	4.2	0.502	0.022
532	2.09	0.84	1	0.69	1	0.44	5.8	3.5	0.505	0.023
533	2.09	0.85	1	0.61	1	0.43	5.8	3.4	0.520	0.023
534	2.09	0.84	1	0.65	1	0.40	5.8	3.6	0.508	0.022
535	2.09	0.85	1	0.58	1	0.47	5.8	3.9	0.509	0.020
536	2.09	0.84	1	0.68	1	0.40	5.8	3.5	0.509	0.021
537	2.09	0.83	1	0.61	1	0.44	5.8	3.5	0.518	0.019
538	2.09	0.83	1	0.66	1	0.50	5.8	4.0	0.505	0.022
539	2.09	0.83	1	0.60	1	0.45	5.8	3.8	0.510	0.021
540	2.09	0.85	1	0.73	1	0.53	5.8	3.8	0.502	0.028
541	2.09	0.81	1	0.62	1	0.39	5.8	3.2	0.531	0.018
542	2.09	0.83	1	0.68	1	0.51	5.8	3.1	0.501	0.021
543	2.09	0.86	1	0.61	1	0.38	5.8	3.3	0.509	0.021
544	2.09	0.84	1	0.71	1	0.53	5.8	5.0	0.503	0.025
545	2.09	0.83	1	0.66	1	0.49	5.9	4.0	0.513	0.023
546	2.09	0.91	1	0.64	1	0.46	5.8	3.6	0.479	0.024
547	2.09	0.85	1	0.72	1	0.61	5.8	3.9	0.504	0.024
548	2.09	0.84	1	0.63	1	0.39	5.8	3.0	0.512	0.019
549	2.09	0.85	1	0.67	1	0.48	5.8	3.7	0.500	0.023
550	2.09	0.86	1	0.62	1	0.44	5.8	4.5	0.503	0.021
551	2.09	0.83	1	0.61	1	0.48	5.8	3.0	0.525	0.021
552	2.09	0.84	1	0.63	1	0.51	5.8	3.7	0.511	0.020
553	2.09	0.87	1	0.63	1	0.41	5.8	3.5	0.498	0.020
554	2.09	0.83	1	0.65	1	0.44	5.8	4.9	0.507	0.022
555	2.09	0.85	1	0.74	1	0.51	5.8	3.2	0.498	0.024
556	2.09	0.84	1	0.58	1	0.43	5.8	3.2	0.517	0.021
557	2.09	0.87	1	0.63	1	0.41	5.8	3.2	0.494	0.022
558	2.09	0.84	1	0.64	1	0.46	5.8	3.7	0.512	0.021
559	2.09	0.81	1	0.76	1	0.44	5.8	3.4	0.513	0.020
560	2.09	0.83	1	0.60	1	0.51	5.8	4.0	0.521	0.020
561	2.09	0.84	1	0.60	1	0.43	5.8	3.3	0.519	0.022
562	2.09	0.89	1	0.68	1	0.48	5.8	3.4	0.495	0.024
563	2.09	0.84	1	0.70	1	0.47	5.8	3.2	0.513	0.019
564	2.09	0.83	1	0.67	1	0.46	5.7	3.4	0.504	0.024
565	2.09	0.85	1	0.62	1	0.54	5.8	3.7	0.508	0.024
566	2.09	0.83	1	0.65	1	0.44	5.8	3.1	0.516	0.020
567	2.09	0.85	1	0.61	1	0.49	5.8	3.5	0.505	0.020
568	2.09	0.87	1	0.64	1	0.46	5.8	3.0	0.504	0.020
569	2.09	0.87	1	0.73	1	0.48	5.8	3.2	0.497	0.022
570	2.09	0.86	1	0.62	1	0.47	5.8	3.7	0.510	0.023
571	2.09	0.86	1	0.67	1	0.51	5.8	3.2	0.498	0.024
572	2.09	0.85	1	0.65	1	0.45	5.8	3.1	0.505	0.024
573	2.09	0.86	1	0.67	1	0.46	5.8	3.2	0.502	0.024
574	2.09	0.87	1	0.76	1	0.45	5.8	4.4	0.488	0.025
575	2.09	0.87	1	0.62	1	0.46	5.7	3.1	0.509	0.022
576	2.09	0.83	1	0.63	1	0.36	5.8	3.0	0.507	0.020
577	2.09	0.86	1	0.69	1	0.47	5.8	4.0	0.488	0.020
578	2.09	0.91	1	0.69	1	0.49	5.8	4.0	0.474	0.026
579	2.09	0.84	1	0.69	1	0.46	5.8	3.6	0.513	0.019
580	2.09	0.83	1	0.67	1	0.52	5.8	2.9	0.520	0.023
581	2.09	0.81	1	0.58	1	0.51	5.8	3.8	0.519	0.020
582	2.09	0.87	1	0.67	1	0.39	5.8	3.1	0.503	0.020
583	2.09	0.84	1	0.66	1	0.44	5.8	3.2	0.506	0.022
584	2.09	0.85	1	0.66	1	0.46	5.8	3.6	0.502	0.020
585	2.09	0.85	1	0.66	1	0.45	5.8	3.4	0.507	0.022
586	2.09	0.87	1	0.62	1	0.37	5.8	2.7	0.512	0.021
587	2.09	0.86	1	0.61	1	0.42	5.8	4.0	0.501	0.023
588	2.09	0.86	1	0.59	1	0.44	5.8	2.9	0.507	0.022
589	2.09	0.87	1	0.72	1	0.45	5.8	3.3	0.492	0.023
590	2.09	0.82	1	0.62	1	0.38	5.8	3.6	0.522	0.020
591	2.09	0.83	1	0.64	1	0.42	5.8	3.9	0.518	0.020
592	2.09	0.88	1	0.57	1	0.49	5.8	2.9	0.496	0.021
593	2.09	0.82	1	0.59	1	0.40	5.8	2.7	0.529	0.021
594	2.09	0.87	1	0.66	1	0.54	5.8	4.0	0.496	0.021
595	2.09	0.85	1	0.60	1	0.43	5.8	2.9	0.518	0.023
596	2.09	0.83	1	0.57	1	0.49	5.8	2.7	0.526	0.022
597	2.09	0.85	1	0.65	1	0.42	5.8	3.1	0.512	0.019
598	2.09	0.85	1	0.59	1	0.45	5.8	3.4	0.522	0.021
599	2.09	0.86	1	0.65	1	0.40	5.8	3.2	0.502	0.024
600	2.09	0.82	1	0.58	1	0.45	5.8	3.4	0.522	0.017
601	2.09	0.84	1	0.70	1	0.45	5.8	3.7	0.499	0.021
602	2.09	0.87	1	0.73	1	0.46	5.8	3.2	0.496	0.022
603	2.09	0.83	1	0.73	1	0.51	5.8	3.5	0.516	0.023
604	2.09	0.84	1	0.63	1	0.44	5.8	3.4	0.511	0.022
605	2.09	0.85	1	0.63	1	0.45	5.8	3.7	0.510	0.022
606	2.09	0.86	1	0.66	1	0.47	5.8	3.0	0.504	0.022
607	2.09	0.84	1	0.62	1	0.43	5.8	3.1	0.506	0.021
608	2.09	0.88	1	0.63	1	0.47	5.7	3.7	0.495	0.022
609	2.09	0.84	1	0.58	1	0.47	5.8	5.0	0.503	0.023
610	2.09	0.85	1	0.70	1	0.39	5.8	3.2	0.507	0.024
611	2.09	0.85	1	0.70	1	0.50	5.8	3.9	0.501	0.021
612	2.09	0.86	1	0.65	1	0.51	5.8	3.4	0.510	0.024
613	2.09	0.84	1	0.60	1	0.50	5.8	3.3	0.524	0.022
614	2.09	0.85	1	0.78	1	0.54	5.8	3.4	0.505	0.023
615	2.09	0.83	1	0.59	1	0.46	5.8	3.5	0.524	0.021
616	2.09	0.85	1	0.59	1	0.44	5.8	3.8	0.506	0.021
617	2.09	0.84	1	0.67	1	0.45	5.8	3.3	0.504	0.023
618	2.09	0.85	1	0.64	1	0.46	5.8	3.7	0.504	0.022
619	2.09	0.84	1	0.63	1	0.47	5.8	3.5	0.515	0.023
620	2.09	0.84	1	0.65	1	0.50	5.8	3.8	0.502	0.023
621	2.09	0.85	1	0.76	1	0.45	5.8	3.8	0.503	0.022
622	2.09	0.85	1	0.68	1	0.49	5.8	2.9	0.515	0.022
623	2.09	0.86	1	0.70	1	0.55	5.8	3.6	0.503	0.022
624	2.09	0.83	1	0.65	1	0.44	5.8	3.9	0.515	0.022
625	2.09	0.89	1	0.69	1	0.50	5.8	3.4	0.488	0.022
626	2.09	0.87	1	0.71	1	0.43	5.8	3.2	0.477	0.020
627	2.09	0.88	1	0.70	1	0.42	5.8	3.2	0.494	0.023
628	2.09	0.84	1	0.61	1	0.39	5.8	2.8	0.515	0.019
629	2.09	0.82	1	0.70	1	0.48	5.8	3.1	0.517	0.020
630	2.09	0.84	1	0.67	1	0.49	5.8	4.1	0.494	0.023
631	2.09	0.85	1	0.63	1	0.51	5.8	3.5	0.500	0.022
632	2.09	0.84	1	0.68	1	0.54	5.8	3.2	0.521	0.019
633	2.09	0.83	1	0.58	1	0.43	5.8	4.0	0.512	0.022
634	2.09	0.85	1	0.70	1	0.41	5.8	3.1	0.507	0.021
635	2.09	0.84	1	0.74	1	0.49	5.8	3.1	0.514	0.023
636	2.09	0.86	1	0.61	1	0.46	5.8	3.4	0.507	0.022
637	2.09	0.87	1	0.61	1	0.44	5.8	3.2	0.503	0.020
638	2.09	0.83	1	0.58	1	0.45	5.8	3.1	0.518	0.019
639	2.09	0.82	1	0.62	1	0.42	5.8	3.3	0.536	0.022
640	2.09	0.87	1	0.69	1	0.46	5.8	3.4	0.493	0.020
641	2.09	0.87	1	0.73	1	0.48	5.8	3.2	0.503	0.023
642	2.09	0.83	1	0.63	1	0.43	5.8	3.6	0.519	0.019
643	2.09	0.85	1	0.61	1	0.42	5.8	3.0	0.524	0.019
644	2.09	0.85	1	0.68	1	0.53	5.8	3.9	0.511	0.024
645	2.09	0.83	1	0.63	1	0.46	5.8	3.4	0.514	0.022
646	2.09	0.83	1	0.63	1	0.47	5.8	3.4	0.510	0.022
647	2.09	0.85	1	0.63	1	0.54	5.8	4.0	0.515	0.021
648	2.09	0.87	1	0.74	1	0.49	5.8	3.3	0.488	0.021
649	2.09	0.86	1	0.62	1	0.41	5.8	3.6	0.499	0.022
650	2.09	0.85	1	0.63	1	0.45	5.8	3.1	0.510	0.022
651	2.09	0.84	1	0.70	1	0.51	5.8	3.5	0.516	0.021
652	2.09	0.83	1	0.64	1	0.40	5.8	2.9	0.520	0.021
653	2.09	0.85	1	0.68	1	0.50	5.8	3.1	0.503	0.024
654	2.09	0.84	1	0.67	1	0.44	5.8	3.3	0.494	0.022
655	2.09	0.83	1	0.59	1	0.46	5.8	3.2	0.520	0.021
656	2.09	0.82	1	0.63	1	0.47	5.8	3.3	0.512	0.020
657	2.09	0.86	1	0.68	1	0.51	5.8	3.5	0.499	0.020
658	2.09	0.83	1	0.55	1	0.39	5.8	3.2	0.513	0.020
659	2.09	0.84	1	0.66	1	0.46	5.8	3.6	0.517	0.021
660	2.09	0.86	1	0.60	1	0.46	5.8	4.4	0.503	0.020
661	2.09	0.87	1	0.74	1	0.46	5.8	3.9	0.500	0.024
662	2.09	0.85	1	0.59	1	0.47	5.8	3.0	0.518	0.020
663	2.09	0.85	1	0.71	1	0.50	5.8	3.7	0.504	0.021
664	2.09	0.83	1	0.63	1	0.50	5.8	4.1	0.503	0.020
665	2.09	0.85	1	0.65	1	0.47	5.8	3.8	0.502	0.024
666	2.09	0.83	1	0.63	1	0.42	5.8	3.0	0.514	0.021
667	2.09	0.85	1	0.70	1	0.45	5.8	3.2	0.503	0.022
668	2.09	0.86	1	0.66	1	0.45	5.8	3.5	0.485	0.023
669	2.09	0.83	1	0.58	1	0.38	5.8	3.3	0.513	0.019
670	2.09	0.84	1	0.68	1	0.39	5.8	3.6	0.507	0.020
671	2.09	0.83	1	0.63	1	0.43	5.8	3.4	0.513	0.020
672	2.09	0.85	1	0.62	1	0.43	5.8	3.1	0.507	0.022
673	2.09	0.84	1	0.68	1	0.36	5.8	3.2	0.495	0.023
674	2.09	0.87	1	0.66	1	0.43	5.8	3.1	0.502	0.022
675	2.09	0.88	1	0.68	1	0.47	5.8	4.7	0.478	0.025
676	2.09	0.85	1	0.61	1	0.43	5.8	3.5	0.507	0.023
677	2.09	0.84	1	0.70	1	0.54	5.8	3.4	0.511	0.024
678	2.09	0.83	1	0.65	1	0.45	5.8	3.2	0.516	0.022
679	2.09	0.79	1	0.57	1	0.43	5.8	2.9	0.536	0.020
680	2.09	0.86	1	0.65	1	0.42	5.8	3.2	0.508	0.018
681	2.09	0.87	1	0.68	1	0.54	5.8	3.7	0.488	0.022
682	2.09	0.87	1	0.61	1	0.44	5.8	3.6	0.490	0.020
683	2.09	0.83	1	0.67	1	0.44	5.8	3.4	0.510	0.022
684	2.09	0.84	1	0.66	1	0.51	5.8	3.4	0.514	0.020
685	2.09	0.86	1	0.83	1	0.59	5.8	3.4	0.496	0.025
686	2.09	0.88	1	0.56	1	0.41	5.8	3.5	0.494	0.025
687	2.09	0.83	1	0.57	1	0.48	5.8	3.1	0.514	0.019
688	2.09	0.86	1	0.79	1	0.55	5.7	3.5	0.495	0.023
689	2.09	0.84	1	0.62	1	0.47	5.8	3.8	0.521	0.021
690	2.09	0.85	1	0.69	1	0.40	5.8	2.6	0.510	0.021
691	2.09	0.84	1	0.63	1	0.45	5.8	4.7	0.512	0.021
692	2.09	0.85	1	0.62	1	0.38	5.8	3.4	0.505	0.019
693	2.09	0.87	1	0.65	1	0.41	5.8	3.6	0.500	0.022
694	2.09	0.86	1	0.64	1	0.52	5.8	4.6	0.505	0.023
695	2.09	0.87	1	0.66	1	0.49	5.8	4.2	0.506	0.025
696	2.09	0.86	1	0.61	1	0.43	5.8	3.5	0.507	0.023
697	2.09	0.86	1	0.58	1	0.55	5.8	3.5	0.512	0.019
698	2.09	0.83	1	0.58	1	0.48	5.8	3.6	0.511	0.020
699	2.09	0.83	1	0.66	1	0.50	5.8	3.3	0.518	0.024
700	2.09	0.86	1	0.68	1	0.60	5.8	3.8	0.500	0.024
701	2.09	0.85	1	0.67	1	0.42	5.8	3.6	0.508	0.023
702	2.09	0.88	1	0.71	1	0.46	5.8	4.5	0.482	0.024
703	2.09	0.88	1	0.62	1	0.45	5.8	3.9	0.489	0.020
704	2.09	0.82	1	0.63	1	0.46	5.8	3.3	0.514	0.019
705	2.09	0.82	1	0.58	1	0.42	5.8	3.3	0.521	0.022
706	2.09	0.84	1	0.62	1	0.51	5.8	3.1	0.510	0.018
707	2.09	0.85	1	0.69	1	0.45	5.8	3.4	0.512	0.021
708	2.09	0.86	1	0.73	1	0.48	5.8	3.1	0.509	0.023
709	2.09	0.87	1	0.72	1	0.48	5.8	4.3	0.485	0.023
710	2.09	0.84	1	0.65	1	0.41	5.8	3.3	0.510	0.024
711	2.09	0.84	1	0.79	1	0.52	5.8	3.5	0.504	0.021
712	2.09	0.84	1	0.79	1	0.43	5.8	3.9	0.503	0.024
713	2.09	0.83	1	0.65	1	0.44	5.8	2.9	0.520	0.023
714	2.09	0.86	1	0.64	1	0.41	5.8	3.2	0.498	0.023
715	2.09	0.87	1	0.66	1	0.51	5.8	4.1	0.482	0.024
716	2.09	0.86	1	0.70	1	0.49	5.8	3.6	0.495	0.023
717	2.09	0.84	1	0.55	1	0.47	5.8	3.6	0.515	0.022
718	2.09	0.84	1	0.62	1	0.43	5.8	3.6	0.514	0.018
719	2.09	0.86	1	0.79	1	0.53	5.8	3.7	0.491	0.023
720	2.09	0.86	1	0.66	1	0.47	5.8	4.1	0.488	0.021
721	2.09	0.86	1	0.72	1	0.47	5.8	4.0	0.499	0.025
722	2.09	0.87	1	0.63	1	0.43	5.8	3.9	0.498	0.023
723	2.09	0.85	1	0.67	1	0.50	5.8	3.9	0.494	0.025
724	2.09	0.84	1	0.60	1	0.41	5.8	3.3	0.514	0.018
725	2.09	0.86	1	0.72	1	0.47	5.8	3.5	0.504	0.021
726	2.09	0.84	1	0.62	1	0.47	5.8	2.9	0.516	0.020
727	2.09	0.86	1	0.62	1	0.46	5.8	3.2	0.494	0.022
728	2.09	0.84	1	0.64	1	0.45	5.8	3.6	0.508	0.020
729	2.09	0.85	1	0.62	1	0.50	5.8	3.6	0.506	0.023
730	2.09	0.87	1	0.65	1	0.51	5.8	3.3	0.490	0.022
731	2.09	0.83	1	0.63	1	0.45	5.8	3.5	0.522	0.022
732	2.09	0.86	1	0.61	1	0.47	5.8	3.0	0.511	0.021
733	2.09	0.86	1	0.64	1	0.50	5.8	3.5	0.517	0.019
734	2.09	0.87	1	0.71	1	0.48	5.8	3.5	0.496	0.024
735	2.09	0.83	1	0.61	1	0.48	5.8	3.2	0.527	0.021
736	2.09	0.85	1	0.70	1	0.43	5.8	3.0	0.510	0.022
737	2.09	0.85	1	0.68	1	0.57	5.8	3.3	0.516	0.021
738	2.09	0.84	1	0.58	1	0.50	5.8	4.4	0.509	0.024
739	2.09	0.85	1	0.59	1	0.47	5.8	3.3	0.507	0.020
740	2.09	0.85	1	0.60	1	0.48	5.8	3.5	0.506	0.020
741	2.09	0.88	1	0.68	1	0.51	5.8	3.6	0.491	0.021
742	2.09	0.84	1	0.71	1	0.46	5.8	3.7	0.498	0.021
743	2.09	0.86	1	0.66	1	0.51	5.8	4.0	0.490	0.025
744	2.09	0.84	1	0.60	1	0.45	5.8	3.6	0.506	0.023
745	2.09	0.87	1	0.73	1	0.58	5.8	4.2	0.493	0.022
746	2.09	0.85	1	0.66	1	0.50	5.8	3.4	0.505	0.021
747	2.09	0.82	1	0.67	1	0.43	5.8	3.4	0.523	0.020
748	2.09	0.87	1	0.64	1	0.46	5.8	4.0	0.489	0.025
749	2.09	0.84	1	0.72	1	0.43	5.7	3.1	0.509	0.018
750	2.09	0.85	1	0.61	1	0.49	5.8	3.9	0.507	0.023
751	2.09	0.87	1	0.93	1	0.50	5.8	4.1	0.489	0.024
752	2.09	0.86	1	0.69	1	0.56	5.8	3.4	0.494	0.024
753	2.09	0.83	1	0.60	1	0.53	5.8	3.9	0.525	0.021
754	2.09	0.85	1	0.62	1	0.46	5.8	3.2	0.504	0.018
755	2.09	0.85	1	0.59	1	0.36	5.8	3.1	0.518	0.019
756	2.09	0.85	1	0.61	1	0.50	5.8	3.4	0.507	0.019
757	2.09	0.88	1	0.79	1	0.55	5.8	3.7	0.496	0.024
758	2.09	0.83	1	0.60	1	0.52	5.8	4.5	0.517	0.023
759	2.09	0.83	1	0.62	1	0.42	5.8	3.3	0.508	0.019
760	2.09	0.83	1	0.66	1	0.50	5.8	3.2	0.519	0.020
761	2.09	0.85	1	0.71	1	0.50	5.8	4.7	0.506	0.024
762	2.09	0.82	1	0.67	1	0.46	5.8	3.5	0.519	0.020
763	2.09	0.85	1	0.64	1	0.49	5.8	4.4	0.508	0.020
764	2.09	0.83	1	0.68	1	0.35	5.8	2.8	0.513	0.022
765	2.09	0.83	1	0.68	1	0.44	5.8	3.0	0.513	0.020
766	2.09	0.83	1	0.63	1	0.43	5.8	3.3	0.507	0.022
767	2.09	0.87	1	0.63	1	0.49	5.8	3.8	0.494	0.023
768	2.09	0.86	1	0.74	1	0.41	5.8	5.1	0.499	0.024
769	2.09	0.86	1	0.67	1	0.46	5.8	4.0	0.492	0.022
770	2.09	0.88	1	0.69	1	0.49	5.8	3.8	0.489	0.023
771	2.09	0.88	1	0.67	1	0.50	5.8	4.1	0.486	0.023
772	2.09	0.86	1	0.59	1	0.48	5.8	4.1	0.488	0.023
773	2.09	0.84	1	0.65	1	0.47	5.8	3.5	0.507	0.021
774	2.09	0.83	1	0.58	1	0.42	5.8	3.4	0.531	0.022
775	2.09	0.85	1	0.76	1	0.54	5.8	4.5	0.496	0.023
776	2.09	0.88	1	0.70	1	0.53	5.8	3.2	0.483	0.021
777	2.09	0.83	1	0.59	1	0.39	5.8	2.6	0.518	0.019
778	2.09	0.86	1	0.64	1	0.52	5.8	3.4	0.499	0.024
779	2.09	0.85	1	0.70	1	0.53	5.8	2.9	0.499	0.022
780	2.09	0.87	1	0.65	1	0.50	5.8	3.4	0.497	0.023
781	2.09	0.85	1	0.62	1	0.56	5.8	4.1	0.506	0.022
782	2.09	0.87	1	0.62	1	0.50	5.8	3.4	0.502	0.022
783	2.09	0.85	1	0.64	1	0.44	5.8	4.2	0.498	0.023
784	2.09	0.87	1	0.62	1	0.51	5.8	4.1	0.494	0.020
785	2.09	0.83	1	0.55	1	0.42	5.8	3.4	0.521	0.018
786	2.09	0.82	1	0.66	1	0.42	5.8	3.1	0.512	0.021
787	2.09	0.83	1	0.63	1	0.41	5.8	3.4	0.510	0.018
788	2.09	0.87	1	0.77	1	0.54	5.8	3.9	0.484	0.025
789	2.09	0.81	1	0.67	1	0.50	5.8	4.5	0.513	0.022
790	2.09	0.86	1	0.65	1	0.48	5.8	3.3	0.497	0.021
791	2.09	0.86	1	0.67	1	0.48	5.8	3.3	0.511	0.023
792	2.09	0.88	1	0.76	1	0.48	5.8	3.2	0.493	0.022
793	2.09	0.87	1	0.75	1	0.47	5.8	4.5	0.486	0.023
794	2.09	0.86	1	0.64	1	0.53	5.8	3.2	0.508	0.022
795	2.09	0.87	1	0.59	1	0.53	5.8	4.8	0.496	0.018
796	2.09	0.83	1	0.70	1	0.47	5.8	3.3	0.508	0.022
797	2.09	0.87	1	0.70	1	0.48	5.8	3.6	0.491	0.023
798	2.09	0.87	1	0.63	1	0.42	5.8	3.6	0.501	0.023
799	2.09	0.86	1	0.64	1	0.45	5.8	3.3	0.495	0.020
800	2.09	0.83	1	0.56	1	0.40	5.8	3.2	0.525	0.019
801	2.09	0.83	1	0.62	1	0.38	5.8	3.0	0.516	0.017
802	2.09	0.88	1	0.72	1	0.51	5.8	3.2	0.479	0.023
803	2.09	0.85	1	0.69	1	0.48	5.8	3.9	0.495	0.022
804	2.09	0.85	1	0.65	1	0.47	5.8	2.9	0.509	0.020
805	2.09	0.84	1	0.75	1	0.46	5.8	2.9	0.513	0.020
806	2.09	0.81	1	0.63	1	0.63	5.8	4.4	0.523	0.019
807	2.09	0.85	1	0.64	1	0.49	5.7	3.7	0.500	0.020
808	2.09	0.86	1	0.65	1	0.42	5.8	3.5	0.496	0.021
809	2.09	0.85	1	0.70	1	0.50	5.8	3.5	0.508	0.019
810	2.09	0.86	1	0.78	1	0.48	5.8	4.0	0.497	0.025
811	2.09	0.89	1	0.67	1	0.47	5.8	3.1	0.490	0.021
812	2.09	0.85	1	0.62	1	0.39	5.8	3.4	0.504	0.022
813	2.09	0.85	1	0.68	1	0.44	5.8	3.6	0.497	0.023
814	2.09	0.84	1	0.63	1	0.39	5.8	3.5	0.508	0.021
815	2.09	0.87	1	0.65	1	0.46	5.8	4.2	0.480	0.022
816	2.09	0.85	1	0.59	1	0.46	5.8	3.7	0.506	0.021
817	2.09	0.85	1	0.72	1	0.49	5.8	3.8	0.494	0.023
818	2.09	0.85	1	0.61	1	0.51	5.8	3.9	0.510	0.018
819	2.09	0.84	1	0.60	1	0.48	5.8	3.0	0.515	0.020
820	2.09	0.85	1	0.76	1	0.60	5.8	3.1	0.507	0.023
821	2.09	0.86	1	0.58	1	0.46	5.8	4.6	0.507	0.019
822	2.09	0.84	1	0.71	1	0.47	5.8	3.5	0.510	0.020
823	2.09	0.87	1	0.60	1	0.53	5.8	3.4	0.510	0.024
824	2.09	0.85	1	0.83	1	0.56	5.8	3.2	0.509	0.023
825	2.09	0.88	1	0.66	1	0.54	5.8	3.6	0.497	0.021
826	2.09	0.84	1	0.64	1	0.48	5.8	3.6	0.504	0.021
827	2.09	0.85	1	0.74	1	0.41	5.8	3.4	0.504	0.022
828	2.09	0.85	1	0.63	1	0.46	5.8	4.2	0.500	0.022
829	2.09	0.84	1	0.58	1	0.45	5.8	3.5	0.512	0.021
830	2.09	0.83	1	0.66	1	0.41	5.8	3.2	0.508	0.018
831	2.09	0.86	1	0.75	1	0.47	5.8	3.3	0.504	0.022
832	2.09	0.85	1	0.58	1	0.46	5.8	3.4	0.506	0.019
833	2.09	0.84	1	0.90	1	0.52	5.8	3.5	0.501	0.026
834	2.09	0.82	1	0.60	1	0.44	5.8	3.1	0.521	0.022
835	2.09	0.85	1	0.68	1	0.40	5.8	2.9	0.500	0.023
836	2.09	0.87	1	0.60	1	0.39	5.7	3.6	0.497	0.021
837	2.09	0.82	1	0.66	1	0.51	5.8	4.4	0.516	0.019
838	2.09	0.85	1	0.65	1	0.45	5.8	3.1	0.505	0.024
839	2.09	0.86	1	0.66	1	0.41	5.8	3.4	0.516	0.023
840	2.09	0.83	1	0.62	1	0.44	5.8	2.9	0.525	0.018
841	2.09	0.84	1	0.57	1	0.45	5.8	3.8	0.514	0.022
842	2.09	0.86	1	0.65	1	0.49	5.8	3.6	0.497	0.022
843	2.09	0.84	1	0.72	1	0.46	5.8	3.7	0.513	0.020
844	2.09	0.82	1	0.66	1	0.51	5.8	3.8	0.510	0.019
845	2.09	0.88	1	0.59	1	0.49	5.8	3.8	0.492	0.022
846	2.09	0.86	1	0.71	1	0.51	5.7	2.8	0.502	0.021
847	2.09	0.83	1	0.62	1	0.42	5.8	3.2	0.521	0.022
848	2.09	0.86	1	0.71	1	0.44	5.8	3.3	0.502	0.022
849	2.09	0.86	1	0.72	1	0.45	5.8	3.6	0.493	0.025
850	2.09	0.87	1	0.78	1	0.61	5.8	4.3	0.505	0.024
851	2.09	0.90	1	0.71	1	0.50	5.8	2.9	0.485	0.024
852	2.09	0.86	1	0.65	1	0.46	5.8	3.0	0.501	0.019
853	2.09	0.86	1	0.75	1	0.51	5.8	3.2	0.497	0.022
854	2.09	0.87	1	0.57	1	0.44	5.8	4.4	0.512	0.020
855	2.09	0.88	1	0.69	1	0.47	5.8	3.9	0.468	0.024
856	2.09	0.85	1	0.64	1	0.48	5.8	4.3	0.498	0.023
857	2.09	0.84	1	0.67	1	0.41	5.8	3.5	0.495	0.022
858	2.09	0.85	1	0.58	1	0.44	5.8	2.8	0.515	0.021
859	2.09	0.88	1	0.62	1	0.38	5.8	3.0	0.497	0.022
860	2.09	0.83	1	0.60	1	0.38	5.7	3.7	0.515	0.022
861	2.09	0.85	1	0.68	1	0.48	5.8	3.5	0.497	0.023
862	2.09	0.84	1	0.61	1	0.42	5.8	3.8	0.509	0.023
863	2.09	0.84	1	0.67	1	0.50	5.8	3.3	0.505	0.020
864	2.09	0.85	1	0.66	1	0.41	5.8	3.4	0.505	0.021
865	2.09	0.81	1	0.59	1	0.42	5.8	3.0	0.530	0.018
866	2.09	0.85	1	0.65	1	0.40	5.8	3.6	0.507	0.023
867	2.09	0.88	1	0.58	1	0.39	5.8	3.4	0.492	0.021
868	2.09	0.82	1	0.66	1	0.43	5.8	4.1	0.519	0.022
869	2.09	0.85	1	0.62	1	0.54	5.8	3.9	0.504	0.022
870	2.09	0.85	1	0.65	1	0.55	5.8	3.8	0.513	0.019
871	2.09	0.84	1	0.61	1	0.48	5.8	3.8	0.510	0.022
872	2.09	0.84	1	0.59	1	0.38	5.8	3.0	0.513	0.019
873	2.09	0.88	1	0.61	1	0.46	5.8	3.5	0.507	0.021
874	2.09	0.85	1	0.64	1	0.35	5.8	3.0	0.506	0.018
875	2.09	0.87	1	0.68	1	0.46	5.8	3.3	0.490	0.023
876	2.09	0.83	1	0.59	1	0.46	5.8	3.1	0.517	0.019
877	2.09	0.85	1	0.62	1	0.47	5.8	3.3	0.502	0.018
878	2.09	0.84	1	0.63	1	0.53	5.8	3.0	0.510	0.019
879	2.09	0.83	1	0.59	1	0.43	5.8	3.4	0.517	0.020
880	2.09	0.83	1	0.61	1	0.47	5.8	3.6	0.520	0.021
881	2.09	0.87	1	0.63	1	0.48	5.8	4.1	0.503	0.022
882	2.09	0.84	1	0.64	1	0.44	5.8	3.0	0.508	0.023
883	2.09	0.85	1	0.70	1	0.50	5.8	2.9	0.501	0.018
884	2.09	0.85	1	0.68	1	0.49	5.8	3.3	0.498	0.020
885	2.09	0.86	1	0.64	1	0.44	5.8	3.8	0.507	0.021
886	2.09	0.83	1	0.60	1	0.39	5.8	3.2	0.523	0.018
887	2.09	0.87	1	0.60	1	0.45	5.8	3.8	0.490	0.021
888	2.09	0.84	1	0.62	1	0.48	5.8	3.6	0.504	0.019
889	2.09	0.86	1	0.64	1	0.44	5.8	3.8	0.509	0.019
890	2.09	0.86	1	0.62	1	0.47	5.8	3.8	0.505	0.019
891	2.09	0.85	1	0.64	1	0.50	5.8	4.4	0.503	0.021
892	2.09	0.84	1	0.69	1	0.37	5.8	3.2	0.506	0.021
893	2.09	0.86	1	0.68	1	0.51	5.8	4.4	0.497	0.023
894	2.09	0.84	1	0.67	1	0.47	5.8	3.6	0.509	0.021
895	2.09	0.83	1	0.59	1	0.43	5.8	3.3	0.521	0.020
896	2.09	0.87	1	0.61	1	0.44	5.8	3.6	0.505	0.019
897	2.09	0.86	1	0.66	1	0.50	5.8	3.3	0.503	0.023
898	2.09	0.83	1	0.67	1	0.38	5.8	3.2	0.507	0.020
899	2.09	0.87	1	0.79	1	0.54	5.8	3.4	0.487	0.026
900	2.09	0.83	1	0.62	1	0.45	5.8	3.6	0.516	0.021
901	2.09	0.87	1	0.71	1	0.45	5.8	3.4	0.491	0.026
902	2.09	0.88	1	0.68	1	0.47	5.8	3.2	0.497	0.025
903	2.09	0.81	1	0.62	1	0.43	5.8	3.0	0.526	0.018
904	2.09	0.86	1	0.68	1	0.46	5.8	3.5	0.493	0.020
905	2.09	0.85	1	0.71	1	0.47	5.8	3.9	0.504	0.021
906	2.09	0.85	1	0.69	1	0.43	5.8	2.8	0.504	0.023
907	2.09	0.85	1	0.65	1	0.40	5.8	3.6	0.507	0.023
908	2.09	0.87	1	0.68	1	0.56	5.8	3.3	0.496	0.022
909	2.09	0.86	1	0.66	1	0.44	5.8	3.7	0.502	0.020
910	2.09	0.84	1	0.66	1	0.45	5.8	3.5	0.512	0.021
911	2.09	0.83	1	0.63	1	0.40	5.8	3.4	0.511	0.023
912	2.09	0.86	1	0.65	1	0.42	5.8	3.2	0.493	0.022
913	2.09	0.83	1	0.70	1	0.41	5.8	3.2	0.509	0.022
914	2.09	0.86	1	0.63	1	0.48	5.8	4.1	0.507	0.023
915	2.09	0.87	1	0.67	1	0.46	5.8	4.0	0.495	0.024
916	2.09	0.86	1	0.63	1	0.41	5.8	3.3	0.494	0.020
917	2.09	0.83	1	0.64	1	0.48	5.8	4.0	0.516	0.022
918	2.09	0.85	1	0.58	1	0.43	5.8	3.4	0.507	0.020
919	2.09	0.86	1	0.77	1	0.60	5.8	3.3	0.482	0.025
920	2.09	0.85	1	0.66	1	0.44	5.8	4.2	0.496	0.021
921	2.09	0.89	1	0.69	1	0.48	5.8	3.4	0.484	0.024
922	2.09	0.88	1	0.65	1	0.44	5.8	4.2	0.486	0.024
923	2.09	0.84	1	0.66	1	0.51	5.8	3.3	0.514	0.022
924	2.09	0.86	1	0.70	1	0.48	5.8	3.5	0.497	0.020
925	2.09	0.81	1	0.63	1	0.40	5.8	3.1	0.527	0.019
926	2.09	0.84	1	0.57	1	0.44	5.8	3.7	0.514	0.017
927	2.09	0.85	1	0.63	1	0.51	5.8	3.4	0.509	0.020
928	2.09	0.87	1	0.71	1	0.46	5.8	3.7	0.496	0.024
929	2.09	0.84	1	0.64	1	0.41	5.8	3.0	0.519	0.022
930	2.09	0.87	1	0.63	1	0.43	5.8	4.1	0.495	0.023
931	2.09	0.86	1	0.76	1	0.45	5.8	3.4	0.496	0.023
932	2.09	0.85	1	0.66	1	0.44	5.8	3.5	0.501	0.022
933	2.09	0.84	1	0.67	1	0.54	5.8	4.9	0.512	0.020
934	2.09	0.86	1	0.75	1	0.45	5.8	3.4	0.486	0.024
935	2.09	0.84	1	0.62	1	0.52	5.8	4.4	0.507	0.022
936	2.09	0.86	1	0.64	1	0.48	5.8	4.0	0.505	0.019
937	2.09	0.84	1	0.70	1	0.53	5.8	3.9	0.513	0.020
938	2.09	0.85	1	0.64	1	0.51	5.8	4.1	0.499	0.023
939	2.09	0.85	1	0.68	1	0.49	5.8	3.7	0.501	0.022
940	2.09	0.86	1	0.69	1	0.49	5.8	3.9	0.501	0.023
941	2.09	0.82	1	0.61	1	0.50	5.8	3.8	0.520	0.018
942	2.09	0.82	1	0.66	1	0.41	5.7	3.2	0.509	0.022
943	2.09	0.84	1	0.60	1	0.43	5.8	3.7	0.515	0.023
944	2.09	0.86	1	0.70	1	0.47	5.8	3.4	0.506	0.025
945	2.09	0.84	1	0.59	1	0.43	5.8	3.6	0.505	0.018
946	2.09	0.85	1	0.58	1	0.48	5.8	3.8	0.515	0.021
947	2.09	0.88	1	0.74	1	0.56	5.8	3.7	0.484	0.024
948	2.09	0.85	1	0.88	1	0.49	5.8	4.7	0.500	0.025
949	2.09	0.84	1	0.55	1	0.43	5.8	2.5	0.526	0.021
950	2.09	0.87	1	0.73	1	0.44	5.8	3.1	0.499	0.021
951	2.09	0.84	1	0.68	1	0.50	5.8	3.3	0.506	0.022
952	2.09	0.85	1	0.63	1	0.46	5.8	3.7	0.505	0.022
953	2.09	0.85	1	0.69	1	0.47	5.8	3.4	0.506	0.022
954	2.09	0.87	1	0.65	1	0.46	5.8	3.2	0.498	0.025
955	2.09	0.85	1	0.64	1	0.47	5.8	3.6	0.502	0.022
956	2.09	0.86	1	0.59	1	0.49	5.8	4.2	0.508	0.023
957	2.09	0.85	1	0.62	1	0.50	5.8	4.1	0.508	0.023
958	2.09	0.84	1	0.56	1	0.41	5.8	3.2	0.520	0.021
959	2.09	0.84	1	0.69	1	0.46	5.8	4.1	0.509	0.019
960	2.09	0.89	1	0.71	1	0.42	5.8	3.3	0.485	0.022
961	2.09	0.83	1	0.60	1	0.47	5.8	3.7	0.515	0.019
962	2.09	0.84	1	0.64	1	0.51	5.8	3.7	0.509	0.023
963	2.09	0.87	1	0.66	1	0.42	5.8	4.0	0.490	0.023
964	2.09	0.85	1	0.56	1	0.43	5.8	3.5	0.515	0.021
965	2.09	0.87	1	0.66	1	0.47	5.8	3.1	0.494	0.023
966	2.09	0.82	1	0.60	1	0.46	5.8	3.3	0.514	0.022
967	2.09	0.86	1	0.65	1	0.47	5.8	3.6	0.495	0.023
968	2.09	0.85	1	0.59	1	0.48	5.8	3.4	0.513	0.021
969	2.09	0.88	1	0.65	1	0.46	5.8	3.3	0.488	0.023
970	2.09	0.83	1	0.59	1	0.42	5.8	3.1	0.517	0.019
971	2.09	0.87	1	0.71	1	0.51	5.8	3.5	0.498	0.026
972	2.09	0.85	1	0.69	1	0.52	5.8	4.0	0.510	0.026
973	2.09	0.85	1	0.62	1	0.44	5.8	4.7	0.514	0.022
974	2.09	0.82	1	0.61	1	0.49	5.8	3.4	0.526	0.021
975	2.09	0.85	1	0.70	1	0.43	5.8	3.7	0.495	0.021
976	2.09	0.86	1	0.65	1	0.50	5.8	4.1	0.499	0.021
977	2.09	0.87	1	0.72	1	0.48	5.8	3.4	0.510	0.022
978	2.09	0.83	1	0.60	1	0.44	5.8	3.4	0.520	0.021
979	2.09	0.80	1	0.58	1	0.47	5.8	3.7	0.522	0.019
980	2.09	0.83	1	0.69	1	0.50	5.7	3.8	0.506	0.022
981	2.09	0.83	1	0.61	1	0.44	5.8	2.9	0.512	0.020
982	2.09	0.88	1	0.73	1	0.52	5.8	4.2	0.487	0.023
983	2.09	0.87	1	0.62	1	0.52	5.8	3.8	0.514	0.021
984	2.09	0.85	1	0.69	1	0.47	5.8	3.5	0.502	0.023
985	2.09	0.85	1	0.58	1	0.48	5.8	3.7	0.512	0.020
986	2.09	0.83	1	0.68	1	0.43	5.8	3.5	0.506	0.022
987	2.09	0.85	1	0.65	1	0.42	5.8	3.5	0.498	0.020
988	2.09	0.83	1	0.67	1	0.46	5.8	4.2	0.509	0.022
989	2.09	0.85	1	0.67	1	0.49	5.8	3.7	0.510	0.020
990	2.09	0.85	1	0.59	1	0.48	5.8	3.7	0.501	0.021
991	2.09	0.83	1	0.58	1	0.48	5.8	4.0	0.520	0.022
992	2.09	0.83	1	0.70	1	0.48	5.8	3.5	0.510	0.020
993	2.09	0.83	1	0.64	1	0.49	5.8	3.5	0.516	0.021
994	2.09	0.87	1	0.71	1	0.51	5.8	3.7	0.486	0.024
995	2.09	0.85	1	0.66	1	0.41	5.8	2.8	0.509	0.022
996	2.09	0.87	1	0.80	1	0.55	5.8	3.6	0.487	0.025
997	2.09	0.84	1	0.66	1	0.53	5.8	3.4	0.518	0.020
998	2.09	0.82	1	0.72	1	0.42	5.8	2.9	0.523	0.020
999	2.09	0.83	1	0.60	1	0.41	5.8	3.4	0.518	0.022
1000	2.09	0.83	1	0.72	1	0.50	5.8	4.3	0.507	0.023


==> anc/RVT.txt <==
1	2.0944	0.57738	1	0.45	1	0.54	5.6	2.1	0.625	0.016
2	2.0944	0.53979	1	0.42	1	0.26	5.6	1.8	0.643	0.012
3	2.0944	0.56722	1	0.46	1	0.30	5.6	2.0	0.628	0.018
4	2.0944	0.5785	1	0.49	1	0.34	5.7	1.9	0.629	0.014
5	2.0944	0.60477	1	0.43	1	0.39	5.6	2.9	0.624	0.014
6	2.0944	0.55722	1	0.40	1	0.33	5.6	2.0	0.646	0.014
7	2.0944	0.56742	1	0.44	1	0.47	5.6	2.1	0.633	0.015
8	2.0944	0.56824	1	0.48	1	0.33	5.6	1.8	0.633	0.016
9	2.0944	0.55131	1	0.44	1	0.49	5.6	2.0	0.641	0.015
10	2.0944	0.53337	1	0.47	1	0.44	5.6	2.2	0.629	0.010
11	2.0944	0.56886	1	0.44	1	0.34	5.6	1.9	0.648	0.014
12	2.0944	0.55952	1	0.37	1	0.36	5.7	1.4	0.656	0.012
13	2.0944	0.56819	1	0.40	1	0.33	5.6	2.0	0.627	0.016
14	2.0944	0.53804	1	0.42	1	0.27	5.7	1.6	0.652	0.013
15	2.0944	0.57078	1	0.47	1	0.30	5.6	2.0	0.622	0.015
16	2.0944	0.55862	1	0.53	1	0.40	5.6	1.9	0.636	0.011
17	2.0944	0.53395	1	0.37	1	0.35	5.6	2.2	0.653	0.013
18	2.0944	0.56904	1	0.45	1	0.29	5.6	2.1	0.632	0.014
19	2.0944	0.59762	1	0.45	1	0.47	5.6	2.5	0.627	0.014
20	2.0944	0.54571	1	0.42	1	0.28	5.6	2.5	0.635	0.015
21	2.0944	0.55354	1	0.41	1	0.39	5.6	1.9	0.632	0.018
22	2.0944	0.5395	1	0.43	1	0.34	5.6	2.1	0.646	0.010
23	2.0944	0.56248	1	0.39	1	0.44	5.7	2.6	0.647	0.012
24	2.0944	0.60237	1	0.43	1	0.31	5.6	2.0	0.640	0.012
25	2.0944	0.58878	1	0.47	1	0.35	5.6	1.7	0.622	0.012
26	2.0944	0.53945	1	0.37	1	0.28	5.6	2.3	0.664	0.009
27	2.0944	0.58053	1	0.47	1	0.34	5.6	1.7	0.614	0.017
28	2.0944	0.55206	1	0.48	1	0.36	5.7	2.5	0.629	0.013
29	2.0944	0.54941	1	0.43	1	0.31	5.7	1.8	0.631	0.013
30	2.0944	0.56435	1	0.46	1	0.32	5.7	1.8	0.629	0.014
31	2.0944	0.58132	1	0.39	1	0.38	5.6	2.2	0.626	0.016
32	2.0944	0.55531	1	0.42	1	0.29	5.6	2.3	0.625	0.014
33	2.0944	0.58173	1	0.46	1	0.32	5.6	2.3	0.622	0.015
34	2.0944	0.60466	1	0.41	1	0.30	5.6	2.8	0.611	0.018
35	2.0944	0.51862	1	0.37	1	0.37	5.6	2.1	0.652	0.012
36	2.0944	0.60045	1	0.42	1	0.35	5.6	1.7	0.630	0.019
37	2.0944	0.59592	1	0.45	1	0.37	5.7	2.3	0.630	0.012
38	2.0944	0.57983	1	0.49	1	0.39	5.7	2.0	0.642	0.014
39	2.0944	0.55074	1	0.43	1	0.39	5.6	2.0	0.647	0.014
40	2.0944	0.52663	1	0.50	1	0.28	5.6	2.5	0.640	0.013
41	2.0944	0.5729	1	0.45	1	0.30	5.6	2.1	0.639	0.011
42	2.0944	0.5794	1	0.49	1	0.41	5.7	2.3	0.628	0.018
43	2.0944	0.5494	1	0.38	1	0.35	5.6	2.3	0.641	0.011
44	2.0944	0.56864	1	0.45	1	0.34	5.6	2.0	0.633	0.013
45	2.0944	0.58516	1	0.39	1	0.30	5.6	2.0	0.634	0.014
46	2.0944	0.52279	1	0.49	1	0.40	5.6	2.1	0.637	0.015
47	2.0944	0.53013	1	0.36	1	0.26	5.6	2.2	0.662	0.012
48	2.0944	0.55397	1	0.46	1	0.40	5.6	2.2	0.625	0.015
49	2.0944	0.5585	1	0.42	1	0.27	5.6	2.0	0.638	0.011
50	2.0944	0.54287	1	0.43	1	0.35	5.6	2.3	0.650	0.011
51	2.0944	0.56241	1	0.43	1	0.35	5.6	2.2	0.645	0.011
52	2.0944	0.55757	1	0.42	1	0.39	5.6	1.5	0.664	0.010
53	2.0944	0.55913	1	0.46	1	0.28	5.7	1.7	0.627	0.015
54	2.0944	0.59914	1	0.46	1	0.32	5.7	2.4	0.611	0.014
55	2.0944	0.54986	1	0.48	1	0.25	5.7	2.1	0.636	0.016
56	2.0944	0.55674	1	0.41	1	0.29	5.6	2.4	0.642	0.011
57	2.0944	0.56232	1	0.40	1	0.33	5.6	1.9	0.621	0.012
58	2.0944	0.55249	1	0.42	1	0.28	5.7	1.8	0.642	0.013
59	2.0944	0.56549	1	0.43	1	0.28	5.6	2.1	0.645	0.012
60	2.0944	0.53793	1	0.42	1	0.26	5.6	1.6	0.662	0.009
61	2.0944	0.59405	1	0.50	1	0.55	5.6	2.5	0.615	0.013
62	2.0944	0.52431	1	0.41	1	0.37	5.6	2.2	0.649	0.013
63	2.0944	0.5431	1	0.46	1	0.30	5.6	1.8	0.645	0.014
64	2.0944	0.59465	1	0.45	1	0.38	5.6	2.2	0.630	0.012
65	2.0944	0.52736	1	0.38	1	0.37	5.6	2.0	0.653	0.013
66	2.0944	0.54116	1	0.35	1	0.33	5.6	1.5	0.647	0.011
67	2.0944	0.60272	1	0.45	1	0.34	5.6	2.1	0.629	0.017
68	2.0944	0.54417	1	0.50	1	0.32	5.7	2.1	0.630	0.018
69	2.0944	0.57632	1	0.43	1	0.35	5.6	1.6	0.631	0.010
70	2.0944	0.51137	1	0.40	1	0.40	5.6	1.9	0.658	0.013
71	2.0944	0.54227	1	0.51	1	0.39	5.6	2.1	0.642	0.010
72	2.0944	0.58205	1	0.46	1	0.42	5.6	1.5	0.628	0.013
73	2.0944	0.56293	1	0.45	1	0.46	5.6	2.7	0.625	0.015
74	2.0944	0.57092	1	0.39	1	0.33	5.6	2.6	0.642	0.013
75	2.0944	0.62391	1	0.42	1	0.34	5.6	2.5	0.632	0.014
76	2.0944	0.54539	1	0.48	1	0.42	5.6	2.1	0.638	0.014
77	2.0944	0.54732	1	0.43	1	0.40	5.6	1.9	0.650	0.013
78	2.0944	0.54307	1	0.48	1	0.27	5.6	2.1	0.643	0.012
79	2.0944	0.53056	1	0.42	1	0.27	5.7	1.5	0.639	0.013
80	2.0944	0.53379	1	0.44	1	0.32	5.6	1.6	0.651	0.012
81	2.0944	0.53668	1	0.42	1	0.29	5.6	1.9	0.633	0.012
82	2.0944	0.54324	1	0.40	1	0.37	5.7	2.3	0.658	0.013
83	2.0944	0.57169	1	0.47	1	0.48	5.6	2.3	0.638	0.014
84	2.0944	0.58965	1	0.40	1	0.33	5.6	2.1	0.635	0.016
85	2.0944	0.55786	1	0.49	1	0.43	5.6	2.0	0.646	0.012
86	2.0944	0.54091	1	0.45	1	0.42	5.7	1.8	0.645	0.010
87	2.0944	0.51714	1	0.49	1	0.27	5.6	1.8	0.651	0.011
88	2.0944	0.55327	1	0.44	1	0.39	5.6	2.5	0.649	0.013
89	2.0944	0.55329	1	0.36	1	0.50	5.7	1.6	0.654	0.011
90	2.0944	0.58907	1	0.47	1	0.29	5.6	1.8	0.621	0.018
91	2.0944	0.50223	1	0.42	1	0.23	5.6	2.2	0.651	0.011
92	2.0944	0.59617	1	0.38	1	0.34	5.6	2.5	0.630	0.014
93	2.0944	0.52598	1	0.46	1	0.37	5.6	2.0	0.644	0.013
94	2.0944	0.5544	1	0.48	1	0.41	5.6	2.2	0.634	0.012
95	2.0944	0.49039	1	0.46	1	0.24	5.7	1.7	0.653	0.013
96	2.0944	0.55076	1	0.40	1	0.28	5.6	1.7	0.645	0.014
97	2.0944	0.52518	1	0.40	1	0.27	5.6	2.0	0.668	0.013
98	2.0944	0.57577	1	0.47	1	0.31	5.7	2.1	0.641	0.012
99	2.0944	0.59857	1	0.47	1	0.50	5.6	2.3	0.626	0.012
100	2.0944	0.59499	1	0.45	1	0.44	5.6	2.2	0.625	0.016
101	2.0944	0.52468	1	0.45	1	0.50	5.6	1.8	0.640	0.016
102	2.0944	0.55721	1	0.49	1	0.37	5.7	2.0	0.621	0.011
103	2.0944	0.571	1	0.40	1	0.49	5.6	3.2	0.636	0.015
104	2.0944	0.56808	1	0.50	1	0.28	5.6	2.1	0.619	0.013
105	2.0944	0.56656	1	0.45	1	0.42	5.6	2.0	0.630	0.013
106	2.0944	0.56358	1	0.51	1	0.47	5.6	2.1	0.622	0.015
107	2.0944	0.5824	1	0.48	1	0.38	5.7	2.0	0.609	0.017
108	2.0944	0.53146	1	0.42	1	0.35	5.7	1.9	0.639	0.011
109	2.0944	0.59496	1	0.46	1	0.31	5.6	2.3	0.619	0.016
110	2.0944	0.55918	1	0.46	1	0.43	5.6	2.1	0.651	0.011
111	2.0944	0.58958	1	0.51	1	0.34	5.6	2.2	0.622	0.015
112	2.0944	0.5235	1	0.47	1	0.34	5.7	2.3	0.629	0.018
113	2.0944	0.54911	1	0.38	1	0.35	5.6	1.6	0.659	0.011
114	2.0944	0.60978	1	0.44	1	0.38	5.6	2.1	0.633	0.015
115	2.0944	0.60918	1	0.42	1	0.34	5.6	1.9	0.637	0.012
116	2.0944	0.55125	1	0.45	1	0.41	5.7	2.1	0.638	0.017
117	2.0944	0.55601	1	0.40	1	0.38	5.6	2.1	0.638	0.013
118	2.0944	0.57267	1	0.49	1	0.45	5.7	2.0	0.621	0.017
119	2.0944	0.54591	1	0.41	1	0.32	5.6	1.9	0.655	0.011
120	2.0944	0.62282	1	0.51	1	0.39	5.7	2.1	0.614	0.013
121	2.0944	0.55675	1	0.43	1	0.32	5.7	2.0	0.635	0.014
122	2.0944	0.5992	1	0.48	1	0.39	5.7	1.6	0.617	0.015
123	2.0944	0.59645	1	0.49	1	0.44	5.6	1.8	0.626	0.014
124	2.0944	0.52762	1	0.45	1	0.28	5.6	1.7	0.641	0.012
125	2.0944	0.56639	1	0.49	1	0.34	5.7	1.9	0.631	0.013
126	2.0944	0.49207	1	0.39	1	0.45	5.6	1.8	0.667	0.013
127	2.0944	0.54477	1	0.38	1	0.33	5.6	1.9	0.650	0.012
128	2.0944	0.54884	1	0.45	1	0.35	5.7	1.9	0.642	0.016
129	2.0944	0.55709	1	0.45	1	0.29	5.7	1.8	0.636	0.013
130	2.0944	0.57385	1	0.44	1	0.30	5.6	2.0	0.625	0.013
131	2.0944	0.57912	1	0.50	1	0.42	5.6	2.0	0.633	0.013
132	2.0944	0.5874	1	0.50	1	0.30	5.6	2.1	0.619	0.012
133	2.0944	0.56988	1	0.42	1	0.43	5.6	2.8	0.629	0.014
134	2.0944	0.56661	1	0.44	1	0.37	5.6	2.0	0.645	0.012
135	2.0944	0.57707	1	0.48	1	0.42	5.7	1.7	0.637	0.016
136	2.0944	0.543	1	0.41	1	0.24	5.6	2.2	0.648	0.012
137	2.0944	0.55067	1	0.51	1	0.36	5.7	1.8	0.624	0.014
138	2.0944	0.55515	1	0.42	1	0.44	5.7	2.1	0.639	0.013
139	2.0944	0.54607	1	0.46	1	0.38	5.7	1.6	0.650	0.012
140	2.0944	0.52203	1	0.42	1	0.47	5.6	2.1	0.653	0.016
141	2.0944	0.58029	1	0.44	1	0.44	5.6	2.0	0.627	0.014
142	2.0944	0.5813	1	0.43	1	0.43	5.7	2.4	0.623	0.019
143	2.0944	0.53797	1	0.36	1	0.30	5.6	2.3	0.650	0.016
144	2.0944	0.56255	1	0.49	1	0.45	5.7	2.1	0.635	0.014
145	2.0944	0.56954	1	0.45	1	0.40	5.6	2.3	0.632	0.014
146	2.0944	0.54873	1	0.42	1	0.32	5.6	2.1	0.640	0.014
147	2.0944	0.55675	1	0.42	1	0.39	5.7	1.6	0.637	0.012
148	2.0944	0.56061	1	0.46	1	0.35	5.7	1.7	0.649	0.013
149	2.0944	0.53895	1	0.42	1	0.37	5.7	2.2	0.650	0.013
150	2.0944	0.56008	1	0.45	1	0.34	5.7	2.0	0.623	0.021
151	2.0944	0.53968	1	0.45	1	0.37	5.7	1.9	0.645	0.013
152	2.0944	0.57297	1	0.42	1	0.33	5.6	1.5	0.638	0.012
153	2.0944	0.57512	1	0.46	1	0.42	5.6	1.9	0.620	0.011
154	2.0944	0.60428	1	0.47	1	0.37	5.6	2.4	0.613	0.015
155	2.0944	0.56348	1	0.44	1	0.47	5.6	2.4	0.635	0.012
156	2.0944	0.57468	1	0.44	1	0.42	5.7	2.3	0.639	0.014
157	2.0944	0.54392	1	0.40	1	0.27	5.6	2.0	0.663	0.009
158	2.0944	0.56621	1	0.47	1	0.37	5.6	2.5	0.626	0.014
159	2.0944	0.5397	1	0.44	1	0.60	5.6	1.8	0.648	0.014
160	2.0944	0.56169	1	0.45	1	0.45	5.6	2.3	0.625	0.014
161	2.0944	0.52923	1	0.42	1	0.35	5.7	2.1	0.650	0.010
162	2.0944	0.56596	1	0.48	1	0.30	5.6	1.7	0.635	0.013
163	2.0944	0.55566	1	0.40	1	0.42	5.6	1.8	0.646	0.015
164	2.0944	0.56128	1	0.43	1	0.43	5.6	2.9	0.640	0.011
165	2.0944	0.53988	1	0.40	1	0.29	5.6	1.9	0.644	0.010
166	2.0944	0.50691	1	0.43	1	0.34	5.6	2.0	0.656	0.012
167	2.0944	0.56952	1	0.39	1	0.33	5.6	1.6	0.655	0.012
168	2.0944	0.56318	1	0.39	1	0.23	5.7	1.8	0.646	0.014
169	2.0944	0.57329	1	0.45	1	0.31	5.6	2.3	0.625	0.013
170	2.0944	0.58825	1	0.46	1	0.28	5.7	1.5	0.629	0.014
171	2.0944	0.60487	1	0.49	1	0.53	5.6	2.3	0.625	0.013
172	2.0944	0.55676	1	0.47	1	0.26	5.6	1.9	0.631	0.014
173	2.0944	0.56199	1	0.44	1	0.42	5.6	2.6	0.642	0.015
174	2.0944	0.55743	1	0.44	1	0.31	5.7	1.9	0.654	0.012
175	2.0944	0.55368	1	0.41	1	0.43	5.7	2.1	0.649	0.011
176	2.0944	0.53865	1	0.39	1	0.36	5.6	2.2	0.669	0.013
177	2.0944	0.57021	1	0.55	1	0.54	5.7	2.0	0.628	0.016
178	2.0944	0.54065	1	0.40	1	0.37	5.6	2.3	0.653	0.014
179	2.0944	0.53256	1	0.41	1	0.29	5.6	2.1	0.646	0.016
180	2.0944	0.54632	1	0.37	1	0.32	5.6	2.5	0.655	0.012
181	2.0944	0.55955	1	0.45	1	0.27	5.7	2.1	0.645	0.012
182	2.0944	0.50877	1	0.46	1	0.35	5.7	2.2	0.641	0.013
183	2.0944	0.53984	1	0.51	1	0.32	5.6	1.9	0.626	0.013
184	2.0944	0.55772	1	0.39	1	0.45	5.6	2.3	0.644	0.011
185	2.0944	0.55456	1	0.45	1	0.34	5.6	1.8	0.631	0.010
186	2.0944	0.57419	1	0.40	1	0.31	5.7	1.7	0.652	0.010
187	2.0944	0.55787	1	0.36	1	0.32	5.6	1.7	0.648	0.012
188	2.0944	0.5863	1	0.44	1	0.42	5.6	2.3	0.631	0.012
189	2.0944	0.56327	1	0.43	1	0.37	5.6	2.1	0.633	0.014
190	2.0944	0.61714	1	0.49	1	0.38	5.6	2.1	0.615	0.014
191	2.0944	0.53358	1	0.37	1	0.22	5.6	2.2	0.658	0.012
192	2.0944	0.60556	1	0.44	1	0.36	5.6	2.0	0.625	0.014
193	2.0944	0.57876	1	0.46	1	0.44	5.6	2.4	0.633	0.014
194	2.0944	0.5714	1	0.43	1	0.40	5.7	2.0	0.640	0.013
195	2.0944	0.5287	1	0.46	1	0.52	5.7	2.2	0.654	0.012
196	2.0944	0.5478	1	0.41	1	0.30	5.6	2.4	0.646	0.011
197	2.0944	0.57727	1	0.47	1	0.34	5.6	2.1	0.620	0.011
198	2.0944	0.53181	1	0.38	1	0.37	5.6	1.5	0.652	0.015
199	2.0944	0.55543	1	0.52	1	0.28	5.7	1.3	0.626	0.013
200	2.0944	0.54361	1	0.52	1	0.31	5.7	2.0	0.629	0.016
201	2.0944	0.55825	1	0.40	1	0.29	5.6	2.1	0.648	0.013
202	2.0944	0.56229	1	0.43	1	0.41	5.6	2.3	0.636	0.012
203	2.0944	0.56325	1	0.46	1	0.42	5.6	2.1	0.646	0.014
204	2.0944	0.54982	1	0.40	1	0.32	5.6	2.3	0.644	0.014
205	2.0944	0.55435	1	0.49	1	0.43	5.6	1.8	0.639	0.012
206	2.0944	0.52269	1	0.44	1	0.26	5.6	1.9	0.641	0.013
207	2.0944	0.56301	1	0.42	1	0.26	5.6	1.7	0.634	0.012
208	2.0944	0.59408	1	0.51	1	0.44	5.6	2.5	0.618	0.016
209	2.0944	0.56639	1	0.47	1	0.49	5.6	2.0	0.638	0.015
210	2.0944	0.55366	1	0.46	1	0.45	5.6	2.1	0.625	0.018
211	2.0944	0.53387	1	0.41	1	0.38	5.6	1.9	0.649	0.013
212	2.0944	0.54904	1	0.35	1	0.30	5.6	1.7	0.661	0.014
213	2.0944	0.5288	1	0.44	1	0.44	5.6	2.0	0.657	0.014
214	2.0944	0.5359	1	0.46	1	0.32	5.6	2.4	0.640	0.014
215	2.0944	0.54889	1	0.42	1	0.38	5.6	2.6	0.611	0.018
216	2.0944	0.5354	1	0.43	1	0.33	5.7	1.9	0.637	0.014
217	2.0944	0.56792	1	0.51	1	0.38	5.7	2.1	0.635	0.011
218	2.0944	0.5698	1	0.53	1	0.35	5.6	2.8	0.616	0.012
219	2.0944	0.54136	1	0.42	1	0.42	5.6	1.8	0.652	0.011
220	2.0944	0.53568	1	0.44	1	0.30	5.6	1.9	0.644	0.012
221	2.0944	0.53645	1	0.44	1	0.29	5.7	1.6	0.648	0.011
222	2.0944	0.52983	1	0.40	1	0.36	5.7	2.0	0.648	0.014
223	2.0944	0.54515	1	0.51	1	0.38	5.6	1.8	0.632	0.016
224	2.0944	0.52744	1	0.44	1	0.27	5.6	1.6	0.654	0.010
225	2.0944	0.57904	1	0.50	1	0.42	5.6	1.5	0.627	0.017
226	2.0944	0.5329	1	0.42	1	0.33	5.6	2.4	0.651	0.015
227	2.0944	0.60273	1	0.53	1	0.51	5.6	2.6	0.608	0.017
228	2.0944	0.54505	1	0.42	1	0.29	5.7	2.0	0.648	0.010
229	2.0944	0.51411	1	0.47	1	0.32	5.6	1.9	0.651	0.012
230	2.0944	0.59455	1	0.48	1	0.40	5.6	2.6	0.611	0.015
231	2.0944	0.54337	1	0.40	1	0.33	5.6	2.1	0.646	0.013
232	2.0944	0.5342	1	0.44	1	0.36	5.6	2.0	0.659	0.011
233	2.0944	0.56812	1	0.49	1	0.36	5.6	1.9	0.631	0.017
234	2.0944	0.57931	1	0.44	1	0.24	5.6	1.7	0.621	0.011
235	2.0944	0.57717	1	0.45	1	0.34	5.6	2.2	0.631	0.014
236	2.0944	0.59336	1	0.52	1	0.40	5.6	2.3	0.631	0.012
237	2.0944	0.54422	1	0.45	1	0.30	5.6	2.1	0.640	0.015
238	2.0944	0.55151	1	0.44	1	0.27	5.7	2.1	0.628	0.018
239	2.0944	0.51981	1	0.42	1	0.42	5.7	1.7	0.656	0.012
240	2.0944	0.54699	1	0.42	1	0.39	5.6	1.7	0.657	0.010
241	2.0944	0.58125	1	0.46	1	0.31	5.6	2.3	0.631	0.015
242	2.0944	0.5821	1	0.44	1	0.47	5.6	2.1	0.636	0.012
243	2.0944	0.52058	1	0.46	1	0.38	5.6	1.9	0.661	0.011
244	2.0944	0.54561	1	0.41	1	0.37	5.6	2.3	0.659	0.011
245	2.0944	0.56532	1	0.47	1	0.30	5.6	1.9	0.628	0.014
246	2.0944	0.56688	1	0.45	1	0.45	5.7	2.0	0.624	0.018
247	2.0944	0.5541	1	0.48	1	0.35	5.7	1.6	0.638	0.011
248	2.0944	0.61775	1	0.42	1	0.34	5.6	2.1	0.609	0.016
249	2.0944	0.55562	1	0.46	1	0.23	5.7	1.8	0.636	0.011
250	2.0944	0.61696	1	0.51	1	0.48	5.6	2.3	0.601	0.018
251	2.0944	0.57323	1	0.41	1	0.34	5.6	1.9	0.634	0.012
252	2.0944	0.55939	1	0.42	1	0.36	5.6	2.2	0.649	0.010
253	2.0944	0.5936	1	0.45	1	0.38	5.6	2.1	0.640	0.013
254	2.0944	0.5723	1	0.46	1	0.33	5.6	2.2	0.613	0.014
255	2.0944	0.5528	1	0.40	1	0.40	5.6	2.3	0.630	0.013
256	2.0944	0.53595	1	0.44	1	0.32	5.6	1.9	0.640	0.013
257	2.0944	0.54234	1	0.41	1	0.36	5.7	1.9	0.645	0.016
258	2.0944	0.5512	1	0.52	1	0.48	5.6	2.3	0.636	0.012
259	2.0944	0.55134	1	0.41	1	0.41	5.6	2.2	0.650	0.012
260	2.0944	0.5856	1	0.45	1	0.26	5.6	2.1	0.631	0.014
261	2.0944	0.5552	1	0.43	1	0.38	5.6	2.2	0.623	0.013
262	2.0944	0.51924	1	0.45	1	0.34	5.6	1.6	0.648	0.008
263	2.0944	0.58068	1	0.38	1	0.30	5.6	1.7	0.654	0.011
264	2.0944	0.52597	1	0.45	1	0.36	5.6	1.7	0.650	0.011
265	2.0944	0.55526	1	0.40	1	0.32	5.7	1.7	0.653	0.013
266	2.0944	0.50225	1	0.40	1	0.29	5.6	1.5	0.654	0.012
267	2.0944	0.57837	1	0.46	1	0.37	5.6	2.0	0.621	0.014
268	2.0944	0.56676	1	0.45	1	0.33	5.6	1.5	0.634	0.013
269	2.0944	0.54311	1	0.45	1	0.41	5.6	2.0	0.649	0.009
270	2.0944	0.55933	1	0.46	1	0.33	5.6	1.8	0.649	0.013
271	2.0944	0.56637	1	0.41	1	0.47	5.6	1.7	0.633	0.013
272	2.0944	0.50208	1	0.45	1	0.25	5.6	1.6	0.646	0.011
273	2.0944	0.5912	1	0.45	1	0.45	5.6	2.5	0.612	0.014
274	2.0944	0.54995	1	0.49	1	0.43	5.6	2.6	0.644	0.010
275	2.0944	0.54469	1	0.44	1	0.36	5.6	2.1	0.654	0.010
276	2.0944	0.58267	1	0.52	1	0.35	5.7	2.7	0.627	0.012
277	2.0944	0.56869	1	0.48	1	0.35	5.7	2.4	0.628	0.010
278	2.0944	0.56233	1	0.47	1	0.42	5.7	2.3	0.638	0.013
279	2.0944	0.50511	1	0.45	1	0.28	5.6	1.7	0.645	0.013
280	2.0944	0.54267	1	0.40	1	0.31	5.7	1.8	0.640	0.014
281	2.0944	0.56042	1	0.48	1	0.35	5.6	1.7	0.638	0.014
282	2.0944	0.56978	1	0.49	1	0.41	5.7	2.2	0.629	0.013
283	2.0944	0.59459	1	0.40	1	0.39	5.5	2.1	0.639	0.013
284	2.0944	0.55941	1	0.48	1	0.35	5.6	1.9	0.626	0.014
285	2.0944	0.58066	1	0.45	1	0.29	5.6	1.9	0.626	0.012
286	2.0944	0.58016	1	0.42	1	0.29	5.6	1.8	0.640	0.013
287	2.0944	0.551	1	0.44	1	0.31	5.6	2.2	0.643	0.012
288	2.0944	0.57049	1	0.41	1	0.39	5.6	2.1	0.640	0.013
289	2.0944	0.5609	1	0.44	1	0.33	5.6	1.5	0.641	0.013
290	2.0944	0.52479	1	0.42	1	0.31	5.7	2.0	0.648	0.011
291	2.0944	0.55823	1	0.40	1	0.40	5.6	2.3	0.640	0.013
292	2.0944	0.53408	1	0.44	1	0.27	5.6	1.5	0.641	0.012
293	2.0944	0.54524	1	0.41	1	0.31	5.6	2.0	0.637	0.015
294	2.0944	0.53627	1	0.43	1	0.28	5.6	2.0	0.647	0.014
295	2.0944	0.53123	1	0.41	1	0.32	5.7	1.9	0.642	0.015
296	2.0944	0.5529	1	0.43	1	0.36	5.7	1.9	0.646	0.014
297	2.0944	0.58082	1	0.45	1	0.33	5.6	2.1	0.630	0.014
298	2.0944	0.59361	1	0.47	1	0.42	5.6	2.8	0.617	0.016
299	2.0944	0.60534	1	0.47	1	0.41	5.7	2.1	0.608	0.015
300	2.0944	0.55413	1	0.44	1	0.50	5.6	1.7	0.650	0.010
301	2.0944	0.53905	1	0.39	1	0.41	5.7	2.2	0.654	0.012
302	2.0944	0.55902	1	0.45	1	0.38	5.6	1.9	0.612	0.017
303	2.0944	0.54192	1	0.44	1	0.28	5.6	2.3	0.640	0.015
304	2.0944	0.52089	1	0.51	1	0.35	5.6	2.0	0.641	0.018
305	2.0944	0.537	1	0.48	1	0.39	5.6	1.8	0.623	0.020
306	2.0944	0.57575	1	0.46	1	0.41	5.6	2.0	0.640	0.014
307	2.0944	0.59208	1	0.44	1	0.22	5.6	2.1	0.631	0.018
308	2.0944	0.51354	1	0.41	1	0.29	5.6	1.8	0.666	0.009
309	2.0944	0.60395	1	0.46	1	0.34	5.6	1.9	0.626	0.016
310	2.0944	0.57969	1	0.39	1	0.31	5.6	2.7	0.642	0.012
311	2.0944	0.53563	1	0.37	1	0.27	5.6	2.5	0.658	0.009
312	2.0944	0.53756	1	0.48	1	0.35	5.6	1.9	0.644	0.011
313	2.0944	0.57979	1	0.46	1	0.46	5.7	2.0	0.628	0.014
314	2.0944	0.52156	1	0.39	1	0.32	5.6	2.1	0.659	0.013
315	2.0944	0.56221	1	0.47	1	0.38	5.7	1.8	0.640	0.012
316	2.0944	0.57476	1	0.46	1	0.36	5.7	2.1	0.641	0.015
317	2.0944	0.59863	1	0.42	1	0.26	5.6	2.1	0.637	0.012
318	2.0944	0.63526	1	0.46	1	0.42	5.6	2.2	0.626	0.011
319	2.0944	0.59415	1	0.54	1	0.44	5.7	1.9	0.623	0.016
320	2.0944	0.50888	1	0.41	1	0.29	5.7	1.6	0.641	0.016
321	2.0944	0.58558	1	0.41	1	0.48	5.7	2.1	0.632	0.014
322	2.0944	0.53067	1	0.45	1	0.35	5.6	1.7	0.640	0.015
323	2.0944	0.58995	1	0.44	1	0.52	5.6	3.0	0.618	0.015
324	2.0944	0.62709	1	0.44	1	0.38	5.6	2.1	0.621	0.013
325	2.0944	0.56686	1	0.48	1	0.36	5.7	2.0	0.625	0.014
326	2.0944	0.5579	1	0.45	1	0.27	5.6	1.9	0.630	0.014
327	2.0944	0.57318	1	0.31	1	0.28	5.6	2.1	0.668	0.013
328	2.0944	0.53328	1	0.39	1	0.35	5.6	2.1	0.653	0.012
329	2.0944	0.57414	1	0.48	1	0.26	5.6	1.7	0.640	0.012
330	2.0944	0.56765	1	0.47	1	0.36	5.6	2.5	0.644	0.012
331	2.0944	0.5968	1	0.53	1	0.36	5.6	2.0	0.629	0.013
332	2.0944	0.56868	1	0.42	1	0.34	5.7	2.3	0.632	0.014
333	2.0944	0.53879	1	0.50	1	0.44	5.6	2.1	0.631	0.016
334	2.0944	0.55125	1	0.38	1	0.20	5.6	1.5	0.650	0.011
335	2.0944	0.58332	1	0.38	1	0.25	5.6	2.9	0.628	0.017
336	2.0944	0.57058	1	0.44	1	0.34	5.6	2.2	0.616	0.016
337	2.0944	0.56756	1	0.45	1	0.53	5.6	2.1	0.648	0.015
338	2.0944	0.57905	1	0.50	1	0.43	5.7	1.9	0.620	0.016
339	2.0944	0.57132	1	0.55	1	0.55	5.6	2.0	0.614	0.015
340	2.0944	0.57066	1	0.51	1	0.30	5.7	2.0	0.627	0.014
341	2.0944	0.57589	1	0.43	1	0.27	5.7	1.7	0.626	0.010
342	2.0944	0.56998	1	0.47	1	0.44	5.6	2.5	0.624	0.016
343	2.0944	0.54992	1	0.42	1	0.29	5.6	1.5	0.659	0.011
344	2.0944	0.507	1	0.45	1	0.29	5.6	1.9	0.656	0.012
345	2.0944	0.50932	1	0.42	1	0.39	5.6	2.2	0.648	0.012
346	2.0944	0.56944	1	0.40	1	0.27	5.7	1.7	0.631	0.014
347	2.0944	0.54034	1	0.43	1	0.42	5.7	1.9	0.654	0.011
348	2.0944	0.5654	1	0.48	1	0.25	5.6	1.4	0.620	0.015
349	2.0944	0.60493	1	0.49	1	0.50	5.6	1.7	0.626	0.018
350	2.0944	0.56724	1	0.48	1	0.39	5.7	2.4	0.637	0.012
351	2.0944	0.58109	1	0.45	1	0.32	5.6	1.8	0.649	0.010
352	2.0944	0.61224	1	0.44	1	0.33	5.7	1.9	0.634	0.017
353	2.0944	0.5314	1	0.45	1	0.31	5.6	1.8	0.648	0.015
354	2.0944	0.55509	1	0.45	1	0.40	5.6	2.0	0.642	0.014
355	2.0944	0.55144	1	0.53	1	0.33	5.6	2.2	0.619	0.014
356	2.0944	0.52367	1	0.45	1	0.30	5.6	1.9	0.657	0.013
357	2.0944	0.58828	1	0.42	1	0.28	5.6	2.0	0.628	0.012
358	2.0944	0.52529	1	0.45	1	0.51	5.6	2.6	0.653	0.011
359	2.0944	0.54063	1	0.44	1	0.54	5.7	2.1	0.658	0.010
360	2.0944	0.52301	1	0.45	1	0.36	5.6	1.9	0.637	0.011
361	2.0944	0.52483	1	0.42	1	0.33	5.6	1.5	0.664	0.013
362	2.0944	0.54932	1	0.47	1	0.46	5.6	2.0	0.640	0.015
363	2.0944	0.53415	1	0.36	1	0.41	5.6	1.8	0.656	0.010
364	2.0944	0.53718	1	0.40	1	0.33	5.6	1.4	0.655	0.011
365	2.0944	0.5346	1	0.46	1	0.26	5.6	1.4	0.642	0.012
366	2.0944	0.52881	1	0.39	1	0.26	5.7	1.9	0.670	0.011
367	2.0944	0.56487	1	0.47	1	0.37	5.7	1.4	0.643	0.014
368	2.0944	0.53559	1	0.44	1	0.38	5.6	2.4	0.658	0.011
369	2.0944	0.55863	1	0.40	1	0.28	5.6	1.9	0.651	0.016
370	2.0944	0.55175	1	0.43	1	0.29	5.7	2.7	0.640	0.016
371	2.0944	0.54992	1	0.41	1	0.38	5.6	2.1	0.634	0.011
372	2.0944	0.54647	1	0.41	1	0.37	5.6	2.0	0.646	0.015
373	2.0944	0.55333	1	0.49	1	0.36	5.7	2.0	0.634	0.015
374	2.0944	0.61465	1	0.45	1	0.34	5.7	2.1	0.611	0.013
375	2.0944	0.55133	1	0.45	1	0.37	5.6	2.1	0.645	0.018
376	2.0944	0.5953	1	0.40	1	0.29	5.6	1.9	0.638	0.014
377	2.0944	0.61943	1	0.48	1	0.31	5.6	2.2	0.614	0.014
378	2.0944	0.59945	1	0.49	1	0.40	5.6	2.3	0.623	0.013
379	2.0944	0.55134	1	0.49	1	0.41	5.6	1.7	0.643	0.014
380	2.0944	0.56605	1	0.45	1	0.34	5.6	1.9	0.648	0.009
381	2.0944	0.54629	1	0.41	1	0.41	5.7	1.8	0.652	0.011
382	2.0944	0.55223	1	0.52	1	0.34	5.5	2.4	0.622	0.019
383	2.0944	0.53637	1	0.46	1	0.32	5.6	2.0	0.644	0.011
384	2.0944	0.56005	1	0.49	1	0.40	5.6	1.7	0.634	0.012
385	2.0944	0.55305	1	0.42	1	0.33	5.6	1.5	0.643	0.013
386	2.0944	0.56282	1	0.43	1	0.28	5.7	1.4	0.637	0.013
387	2.0944	0.54749	1	0.48	1	0.50	5.6	2.3	0.624	0.015
388	2.0944	0.55552	1	0.36	1	0.37	5.6	2.1	0.652	0.014
389	2.0944	0.55066	1	0.41	1	0.40	5.6	2.3	0.649	0.012
390	2.0944	0.56226	1	0.42	1	0.35	5.7	1.6	0.635	0.014
391	2.0944	0.55547	1	0.42	1	0.32	5.6	2.1	0.641	0.016
392	2.0944	0.54491	1	0.50	1	0.45	5.6	2.5	0.643	0.012
393	2.0944	0.57363	1	0.45	1	0.42	5.6	2.0	0.613	0.018
394	2.0944	0.58969	1	0.50	1	0.29	5.6	2.0	0.612	0.016
395	2.0944	0.57929	1	0.49	1	0.58	5.6	2.3	0.608	0.016
396	2.0944	0.56068	1	0.47	1	0.34	5.6	2.2	0.630	0.013
397	2.0944	0.53311	1	0.43	1	0.34	5.7	2.3	0.643	0.014
398	2.0944	0.55763	1	0.41	1	0.35	5.6	2.1	0.658	0.011
399	2.0944	0.59054	1	0.44	1	0.45	5.6	1.9	0.627	0.015
400	2.0944	0.56242	1	0.39	1	0.32	5.6	2.1	0.631	0.015
401	2.0944	0.53151	1	0.36	1	0.36	5.6	2.0	0.654	0.014
402	2.0944	0.57443	1	0.47	1	0.33	5.6	1.6	0.642	0.011
403	2.0944	0.56205	1	0.49	1	0.46	5.6	2.0	0.630	0.014
404	2.0944	0.57068	1	0.41	1	0.44	5.6	1.6	0.650	0.014
405	2.0944	0.56482	1	0.41	1	0.33	5.6	2.1	0.637	0.015
406	2.0944	0.55182	1	0.41	1	0.29	5.6	1.7	0.651	0.010
407	2.0944	0.5458	1	0.41	1	0.37	5.7	2.1	0.643	0.013
408	2.0944	0.52303	1	0.47	1	0.35	5.6	2.0	0.646	0.012
409	2.0944	0.59705	1	0.55	1	0.33	5.7	1.6	0.605	0.012
410	2.0944	0.53844	1	0.42	1	0.35	5.7	2.2	0.649	0.011
411	2.0944	0.57915	1	0.41	1	0.30	5.6	2.1	0.634	0.018
412	2.0944	0.52857	1	0.42	1	0.31	5.6	1.7	0.655	0.012
413	2.0944	0.59118	1	0.42	1	0.26	5.7	2.4	0.635	0.010
414	2.0944	0.62438	1	0.45	1	0.29	5.6	2.0	0.614	0.014
415	2.0944	0.53206	1	0.49	1	0.27	5.6	1.3	0.632	0.015
416	2.0944	0.55682	1	0.39	1	0.31	5.6	1.8	0.645	0.013
417	2.0944	0.55225	1	0.42	1	0.37	5.7	2.2	0.648	0.012
418	2.0944	0.58887	1	0.52	1	0.40	5.7	2.3	0.625	0.015
419	2.0944	0.58901	1	0.41	1	0.38	5.6	2.1	0.642	0.010
420	2.0944	0.60164	1	0.45	1	0.54	5.6	1.9	0.634	0.015
421	2.0944	0.57209	1	0.55	1	0.33	5.6	2.4	0.621	0.021
422	2.0944	0.56784	1	0.43	1	0.28	5.6	1.6	0.640	0.015
423	2.0944	0.53788	1	0.40	1	0.30	5.7	1.7	0.647	0.014
424	2.0944	0.57576	1	0.46	1	0.37	5.6	2.3	0.637	0.012
425	2.0944	0.55707	1	0.44	1	0.38	5.6	1.8	0.647	0.014
426	2.0944	0.54862	1	0.40	1	0.40	5.7	2.6	0.628	0.014
427	2.0944	0.60722	1	0.42	1	0.31	5.6	1.7	0.624	0.011
428	2.0944	0.54154	1	0.41	1	0.32	5.6	1.7	0.655	0.012
429	2.0944	0.54385	1	0.46	1	0.35	5.6	1.9	0.632	0.013
430	2.0944	0.60012	1	0.43	1	0.27	5.6	1.6	0.625	0.013
431	2.0944	0.59992	1	0.41	1	0.40	5.7	2.4	0.627	0.015
432	2.0944	0.54003	1	0.45	1	0.45	5.6	2.2	0.650	0.008
433	2.0944	0.55179	1	0.42	1	0.37	5.6	2.3	0.641	0.013
434	2.0944	0.53034	1	0.44	1	0.36	5.7	1.9	0.644	0.013
435	2.0944	0.61958	1	0.54	1	0.32	5.7	1.9	0.597	0.015
436	2.0944	0.54842	1	0.47	1	0.36	5.6	2.0	0.649	0.011
437	2.0944	0.55549	1	0.43	1	0.39	5.6	2.2	0.651	0.013
438	2.0944	0.59826	1	0.43	1	0.33	5.6	2.6	0.610	0.013
439	2.0944	0.56922	1	0.44	1	0.42	5.7	2.8	0.634	0.011
440	2.0944	0.5743	1	0.40	1	0.37	5.6	2.6	0.634	0.013
441	2.0944	0.56293	1	0.42	1	0.32	5.6	1.9	0.645	0.013
442	2.0944	0.51927	1	0.40	1	0.19	5.7	2.0	0.651	0.010
443	2.0944	0.57101	1	0.44	1	0.44	5.7	1.8	0.644	0.011
444	2.0944	0.5955	1	0.50	1	0.35	5.7	2.8	0.603	0.015
445	2.0944	0.59275	1	0.46	1	0.23	5.6	1.6	0.631	0.012
446	2.0944	0.52985	1	0.46	1	0.40	5.7	2.0	0.637	0.018
447	2.0944	0.52017	1	0.43	1	0.34	5.7	1.6	0.662	0.012
448	2.0944	0.60165	1	0.48	1	0.37	5.7	2.5	0.616	0.020
449	2.0944	0.58538	1	0.54	1	0.47	5.6	1.9	0.622	0.016
450	2.0944	0.5515	1	0.40	1	0.49	5.7	2.1	0.647	0.013
451	2.0944	0.57722	1	0.51	1	0.33	5.6	2.0	0.637	0.014
452	2.0944	0.59801	1	0.43	1	0.45	5.7	2.5	0.636	0.010
453	2.0944	0.53426	1	0.44	1	0.33	5.6	2.1	0.636	0.014
454	2.0944	0.57334	1	0.46	1	0.30	5.6	2.1	0.630	0.013
455	2.0944	0.54689	1	0.50	1	0.36	5.6	1.8	0.627	0.016
456	2.0944	0.57892	1	0.50	1	0.31	5.6	2.2	0.615	0.014
457	2.0944	0.5784	1	0.48	1	0.54	5.7	1.8	0.628	0.015
458	2.0944	0.59812	1	0.48	1	0.37	5.7	2.4	0.630	0.014
459	2.0944	0.54253	1	0.48	1	0.30	5.6	1.6	0.631	0.014
460	2.0944	0.5511	1	0.45	1	0.40	5.6	2.7	0.629	0.013
461	2.0944	0.58957	1	0.41	1	0.33	5.6	2.2	0.641	0.015
462	2.0944	0.53715	1	0.41	1	0.34	5.5	1.9	0.642	0.019
463	2.0944	0.53256	1	0.40	1	0.26	5.6	1.8	0.644	0.017
464	2.0944	0.57127	1	0.45	1	0.34	5.6	2.4	0.629	0.017
465	2.0944	0.61289	1	0.52	1	0.47	5.7	2.1	0.597	0.017
466	2.0944	0.55893	1	0.46	1	0.36	5.6	1.9	0.632	0.012
467	2.0944	0.55002	1	0.43	1	0.36	5.6	1.7	0.638	0.010
468	2.0944	0.55993	1	0.42	1	0.47	5.7	1.8	0.635	0.012
469	2.0944	0.5583	1	0.49	1	0.44	5.6	1.9	0.631	0.014
470	2.0944	0.55586	1	0.44	1	0.25	5.6	1.7	0.648	0.011
471	2.0944	0.53684	1	0.39	1	0.24	5.6	2.0	0.642	0.011
472	2.0944	0.60253	1	0.43	1	0.31	5.7	2.0	0.612	0.013
473	2.0944	0.52826	1	0.45	1	0.24	5.6	1.5	0.645	0.012
474	2.0944	0.52612	1	0.39	1	0.30	5.6	2.8	0.659	0.013
475	2.0944	0.53287	1	0.45	1	0.33	5.6	2.0	0.646	0.012
476	2.0944	0.56619	1	0.43	1	0.40	5.7	2.7	0.639	0.014
477	2.0944	0.56951	1	0.49	1	0.55	5.6	2.1	0.644	0.012
478	2.0944	0.54107	1	0.42	1	0.27	5.6	1.8	0.627	0.013
479	2.0944	0.56952	1	0.49	1	0.34	5.6	2.4	0.631	0.015
480	2.0944	0.6033	1	0.45	1	0.37	5.6	2.5	0.622	0.016
481	2.0944	0.59371	1	0.48	1	0.35	5.6	2.2	0.616	0.014
482	2.0944	0.55061	1	0.43	1	0.42	5.6	1.8	0.644	0.012
483	2.0944	0.53008	1	0.48	1	0.33	5.6	1.3	0.655	0.013
484	2.0944	0.59417	1	0.43	1	0.42	5.6	2.1	0.621	0.014
485	2.0944	0.53174	1	0.41	1	0.34	5.6	1.6	0.653	0.012
486	2.0944	0.59611	1	0.51	1	0.47	5.6	2.4	0.601	0.020
487	2.0944	0.54805	1	0.42	1	0.27	5.6	1.7	0.649	0.010
488	2.0944	0.57319	1	0.45	1	0.38	5.7	2.1	0.629	0.014
489	2.0944	0.62535	1	0.46	1	0.35	5.7	2.2	0.599	0.016
490	2.0944	0.52482	1	0.48	1	0.38	5.6	1.9	0.647	0.012
491	2.0944	0.57296	1	0.56	1	0.39	5.6	2.6	0.619	0.011
492	2.0944	0.56173	1	0.41	1	0.37	5.6	2.5	0.634	0.018
493	2.0944	0.56372	1	0.48	1	0.28	5.6	2.4	0.631	0.012
494	2.0944	0.511	1	0.45	1	0.41	5.6	2.8	0.650	0.013
495	2.0944	0.51884	1	0.47	1	0.44	5.7	2.2	0.641	0.015
496	2.0944	0.57755	1	0.44	1	0.32	5.7	2.4	0.625	0.013
497	2.0944	0.55331	1	0.51	1	0.44	5.6	1.9	0.620	0.019
498	2.0944	0.53233	1	0.42	1	0.29	5.6	1.5	0.663	0.010
499	2.0944	0.58298	1	0.53	1	0.43	5.6	1.7	0.613	0.012
500	2.0944	0.60386	1	0.47	1	0.38	5.6	2.1	0.620	0.013
501	2.0944	0.55225	1	0.46	1	0.38	5.6	2.0	0.646	0.011
502	2.0944	0.55495	1	0.56	1	0.39	5.6	1.4	0.638	0.016
503	2.0944	0.54821	1	0.41	1	0.52	5.6	2.2	0.647	0.012
504	2.0944	0.57875	1	0.53	1	0.42	5.6	3.0	0.630	0.013
505	2.0944	0.56777	1	0.44	1	0.51	5.6	2.6	0.641	0.011
506	2.0944	0.54397	1	0.43	1	0.40	5.6	2.3	0.637	0.015
507	2.0944	0.53776	1	0.39	1	0.37	5.6	2.1	0.653	0.012
508	2.0944	0.57184	1	0.37	1	0.40	5.6	2.2	0.637	0.014
509	2.0944	0.55732	1	0.44	1	0.34	5.6	1.8	0.654	0.012
510	2.0944	0.59165	1	0.50	1	0.40	5.7	2.2	0.611	0.015
511	2.0944	0.57439	1	0.44	1	0.29	5.7	1.6	0.632	0.014
512	2.0944	0.5396	1	0.46	1	0.25	5.6	2.0	0.649	0.012
513	2.0944	0.57765	1	0.42	1	0.42	5.6	2.7	0.642	0.011
514	2.0944	0.57249	1	0.49	1	0.44	5.7	2.5	0.636	0.010
515	2.0944	0.59992	1	0.45	1	0.41	5.7	2.1	0.629	0.014
516	2.0944	0.54755	1	0.46	1	0.43	5.6	1.9	0.633	0.013
517	2.0944	0.54034	1	0.40	1	0.28	5.6	1.9	0.650	0.011
518	2.0944	0.53859	1	0.43	1	0.33	5.6	1.9	0.645	0.010
519	2.0944	0.5694	1	0.41	1	0.40	5.6	2.0	0.646	0.012
520	2.0944	0.59295	1	0.49	1	0.41	5.6	2.1	0.622	0.014
521	2.0944	0.53824	1	0.40	1	0.46	5.7	2.6	0.654	0.009
522	2.0944	0.53107	1	0.41	1	0.27	5.6	1.7	0.648	0.014
523	2.0944	0.60436	1	0.45	1	0.28	5.7	2.4	0.623	0.013
524	2.0944	0.56096	1	0.42	1	0.43	5.6	2.6	0.645	0.017
525	2.0944	0.54307	1	0.43	1	0.31	5.6	1.7	0.648	0.012
526	2.0944	0.56297	1	0.52	1	0.37	5.6	2.0	0.622	0.011
527	2.0944	0.56877	1	0.48	1	0.32	5.6	2.2	0.618	0.014
528	2.0944	0.54516	1	0.45	1	0.31	5.7	1.5	0.639	0.016
529	2.0944	0.52453	1	0.43	1	0.37	5.6	1.8	0.653	0.011
530	2.0944	0.52587	1	0.47	1	0.29	5.6	2.1	0.643	0.012
531	2.0944	0.57057	1	0.42	1	0.34	5.6	2.6	0.647	0.012
532	2.0944	0.52649	1	0.50	1	0.29	5.7	1.4	0.640	0.010
533	2.0944	0.58802	1	0.42	1	0.32	5.6	2.2	0.640	0.013
534	2.0944	0.5475	1	0.39	1	0.30	5.6	1.8	0.645	0.013
535	2.0944	0.58633	1	0.40	1	0.36	5.6	1.9	0.647	0.013
536	2.0944	0.53758	1	0.43	1	0.34	5.6	2.0	0.646	0.013
537	2.0944	0.59377	1	0.40	1	0.34	5.6	2.2	0.622	0.017
538	2.0944	0.59534	1	0.51	1	0.45	5.6	1.8	0.622	0.014
539	2.0944	0.5307	1	0.47	1	0.40	5.6	2.0	0.651	0.011
540	2.0944	0.55009	1	0.43	1	0.38	5.6	2.1	0.652	0.013
541	2.0944	0.51101	1	0.45	1	0.40	5.6	2.0	0.652	0.013
542	2.0944	0.55529	1	0.37	1	0.32	5.5	1.9	0.634	0.012
543	2.0944	0.49942	1	0.46	1	0.26	5.6	1.4	0.645	0.013
544	2.0944	0.59287	1	0.50	1	0.35	5.7	2.1	0.617	0.015
545	2.0944	0.62003	1	0.47	1	0.33	5.7	2.0	0.611	0.014
546	2.0944	0.58053	1	0.46	1	0.32	5.6	2.6	0.618	0.016
547	2.0944	0.53949	1	0.49	1	0.34	5.7	1.9	0.627	0.014
548	2.0944	0.57884	1	0.45	1	0.47	5.6	1.9	0.623	0.017
549	2.0944	0.59477	1	0.52	1	0.43	5.6	2.4	0.626	0.013
550	2.0944	0.59994	1	0.44	1	0.37	5.6	1.7	0.628	0.016
551	2.0944	0.49781	1	0.38	1	0.44	5.6	2.1	0.668	0.012
552	2.0944	0.54857	1	0.49	1	0.36	5.6	2.3	0.634	0.014
553	2.0944	0.5684	1	0.44	1	0.37	5.6	2.2	0.635	0.012
554	2.0944	0.58043	1	0.47	1	0.41	5.7	2.1	0.618	0.013
555	2.0944	0.55017	1	0.48	1	0.39	5.6	2.3	0.628	0.015
556	2.0944	0.60492	1	0.40	1	0.38	5.6	3.2	0.648	0.013
557	2.0944	0.59363	1	0.50	1	0.42	5.6	2.5	0.619	0.017
558	2.0944	0.52573	1	0.47	1	0.32	5.6	2.2	0.640	0.015
559	2.0944	0.59991	1	0.43	1	0.55	5.7	3.5	0.622	0.012
560	2.0944	0.55575	1	0.44	1	0.37	5.6	1.8	0.646	0.011
561	2.0944	0.51778	1	0.42	1	0.38	5.7	2.1	0.652	0.010
562	2.0944	0.55597	1	0.48	1	0.35	5.6	2.4	0.637	0.013
563	2.0944	0.54803	1	0.44	1	0.37	5.7	2.0	0.642	0.013
564	2.0944	0.54623	1	0.41	1	0.30	5.6	2.4	0.631	0.012
565	2.0944	0.61685	1	0.41	1	0.29	5.6	2.0	0.613	0.017
566	2.0944	0.53154	1	0.45	1	0.36	5.6	2.5	0.628	0.013
567	2.0944	0.53991	1	0.51	1	0.34	5.6	1.9	0.640	0.014
568	2.0944	0.56196	1	0.45	1	0.37	5.6	2.1	0.630	0.015
569	2.0944	0.60235	1	0.42	1	0.42	5.6	1.8	0.643	0.013
570	2.0944	0.55066	1	0.44	1	0.41	5.6	2.3	0.638	0.014
571	2.0944	0.52075	1	0.41	1	0.34	5.6	2.3	0.654	0.012
572	2.0944	0.60321	1	0.48	1	0.49	5.6	1.8	0.617	0.013
573	2.0944	0.54878	1	0.50	1	0.33	5.6	2.0	0.634	0.015
574	2.0944	0.54864	1	0.42	1	0.43	5.6	1.9	0.645	0.013
575	2.0944	0.6095	1	0.49	1	0.33	5.7	2.2	0.613	0.014
576	2.0944	0.57964	1	0.46	1	0.42	5.6	2.3	0.632	0.022
577	2.0944	0.58942	1	0.42	1	0.30	5.6	1.6	0.614	0.013
578	2.0944	0.55681	1	0.40	1	0.27	5.6	2.1	0.638	0.016
579	2.0944	0.60268	1	0.44	1	0.38	5.6	2.3	0.609	0.017
580	2.0944	0.5718	1	0.50	1	0.42	5.6	1.9	0.631	0.015
581	2.0944	0.50701	1	0.39	1	0.26	5.7	1.3	0.654	0.016
582	2.0944	0.57915	1	0.39	1	0.43	5.6	2.4	0.647	0.014
583	2.0944	0.56866	1	0.47	1	0.37	5.6	2.0	0.632	0.012
584	2.0944	0.55402	1	0.45	1	0.32	5.6	2.1	0.644	0.011
585	2.0944	0.53015	1	0.50	1	0.41	5.6	2.2	0.635	0.012
586	2.0944	0.56288	1	0.50	1	0.35	5.6	2.0	0.620	0.015
587	2.0944	0.62349	1	0.49	1	0.43	5.7	2.5	0.608	0.014
588	2.0944	0.59289	1	0.45	1	0.40	5.7	1.7	0.629	0.011
589	2.0944	0.49766	1	0.43	1	0.26	5.6	1.6	0.653	0.013
590	2.0944	0.56357	1	0.43	1	0.45	5.7	2.2	0.646	0.012
591	2.0944	0.53708	1	0.46	1	0.40	5.6	2.1	0.629	0.011
592	2.0944	0.58774	1	0.50	1	0.37	5.6	2.4	0.609	0.020
593	2.0944	0.54708	1	0.43	1	0.38	5.6	2.5	0.650	0.011
594	2.0944	0.56801	1	0.50	1	0.35	5.6	2.5	0.633	0.015
595	2.0944	0.5256	1	0.39	1	0.34	5.6	2.8	0.653	0.009
596	2.0944	0.50624	1	0.44	1	0.33	5.6	1.5	0.655	0.012
597	2.0944	0.59787	1	0.43	1	0.37	5.6	1.9	0.633	0.013
598	2.0944	0.53162	1	0.40	1	0.29	5.7	1.5	0.652	0.015
599	2.0944	0.57918	1	0.42	1	0.40	5.6	2.2	0.639	0.014
600	2.0944	0.53159	1	0.39	1	0.31	5.6	2.0	0.656	0.011
601	2.0944	0.56158	1	0.37	1	0.30	5.6	2.4	0.662	0.011
602	2.0944	0.53555	1	0.40	1	0.29	5.6	1.6	0.656	0.016
603	2.0944	0.54229	1	0.47	1	0.40	5.7	2.4	0.622	0.016
604	2.0944	0.55892	1	0.41	1	0.32	5.6	1.8	0.641	0.011
605	2.0944	0.57126	1	0.45	1	0.30	5.6	2.3	0.627	0.015
606	2.0944	0.56905	1	0.49	1	0.43	5.7	2.1	0.622	0.014
607	2.0944	0.5319	1	0.44	1	0.35	5.6	2.1	0.652	0.011
608	2.0944	0.58831	1	0.48	1	0.31	5.6	1.8	0.612	0.011
609	2.0944	0.51192	1	0.46	1	0.36	5.7	1.7	0.643	0.010
610	2.0944	0.57537	1	0.48	1	0.27	5.6	2.3	0.633	0.015
611	2.0944	0.55867	1	0.44	1	0.43	5.7	1.8	0.642	0.014
612	2.0944	0.55856	1	0.42	1	0.26	5.7	1.8	0.641	0.011
613	2.0944	0.54738	1	0.37	1	0.42	5.6	2.2	0.644	0.016
614	2.0944	0.53726	1	0.48	1	0.44	5.6	1.8	0.647	0.013
615	2.0944	0.52846	1	0.41	1	0.49	5.6	2.6	0.646	0.012
616	2.0944	0.60213	1	0.39	1	0.42	5.6	2.8	0.639	0.016
617	2.0944	0.56633	1	0.48	1	0.40	5.6	2.5	0.632	0.011
618	2.0944	0.56073	1	0.48	1	0.31	5.6	1.4	0.634	0.014
619	2.0944	0.5764	1	0.42	1	0.33	5.6	2.3	0.640	0.012
620	2.0944	0.56602	1	0.44	1	0.34	5.6	1.7	0.637	0.010
621	2.0944	0.60213	1	0.51	1	0.30	5.7	2.0	0.627	0.013
622	2.0944	0.56086	1	0.43	1	0.37	5.6	2.3	0.631	0.015
623	2.0944	0.55648	1	0.42	1	0.29	5.6	2.3	0.630	0.016
624	2.0944	0.52836	1	0.54	1	0.36	5.6	1.9	0.638	0.013
625	2.0944	0.5559	1	0.39	1	0.38	5.6	1.9	0.650	0.011
626	2.0944	0.57837	1	0.44	1	0.32	5.6	1.8	0.628	0.015
627	2.0944	0.51255	1	0.45	1	0.31	5.6	1.8	0.647	0.012
628	2.0944	0.5349	1	0.46	1	0.25	5.6	2.1	0.626	0.019
629	2.0944	0.56671	1	0.41	1	0.38	5.6	2.1	0.650	0.011
630	2.0944	0.60345	1	0.47	1	0.29	5.6	1.8	0.619	0.012
631	2.0944	0.55609	1	0.39	1	0.40	5.6	2.0	0.650	0.009
632	2.0944	0.54593	1	0.42	1	0.34	5.6	2.3	0.644	0.012
633	2.0944	0.53397	1	0.44	1	0.42	5.7	1.9	0.641	0.013
634	2.0944	0.57194	1	0.43	1	0.36	5.6	2.2	0.639	0.012
635	2.0944	0.49925	1	0.41	1	0.30	5.6	1.7	0.650	0.012
636	2.0944	0.54442	1	0.42	1	0.33	5.6	1.7	0.652	0.011
637	2.0944	0.56501	1	0.44	1	0.28	5.6	1.5	0.640	0.014
638	2.0944	0.56312	1	0.47	1	0.39	5.5	2.0	0.633	0.012
639	2.0944	0.58447	1	0.49	1	0.28	5.6	2.2	0.623	0.012
640	2.0944	0.57363	1	0.46	1	0.32	5.6	2.3	0.623	0.013
641	2.0944	0.53877	1	0.47	1	0.28	5.6	1.8	0.641	0.013
642	2.0944	0.60597	1	0.51	1	0.32	5.6	1.6	0.609	0.015
643	2.0944	0.54957	1	0.40	1	0.37	5.6	2.1	0.638	0.015
644	2.0944	0.57034	1	0.50	1	0.54	5.6	2.1	0.632	0.012
645	2.0944	0.54971	1	0.47	1	0.29	5.7	2.8	0.632	0.014
646	2.0944	0.52356	1	0.37	1	0.26	5.6	1.8	0.655	0.013
647	2.0944	0.58025	1	0.50	1	0.33	5.6	1.9	0.620	0.012
648	2.0944	0.56422	1	0.44	1	0.35	5.6	1.8	0.648	0.015
649	2.0944	0.5696	1	0.47	1	0.53	5.7	2.3	0.620	0.016
650	2.0944	0.54705	1	0.44	1	0.46	5.6	2.2	0.653	0.009
651	2.0944	0.52129	1	0.49	1	0.35	5.6	1.5	0.653	0.010
652	2.0944	0.61481	1	0.43	1	0.35	5.6	2.0	0.612	0.016
653	2.0944	0.56229	1	0.47	1	0.32	5.6	1.6	0.639	0.014
654	2.0944	0.52387	1	0.38	1	0.39	5.6	2.4	0.657	0.010
655	2.0944	0.5335	1	0.47	1	0.38	5.6	1.7	0.647	0.013
656	2.0944	0.52229	1	0.39	1	0.36	5.7	1.8	0.655	0.013
657	2.0944	0.55811	1	0.38	1	0.25	5.6	1.9	0.642	0.010
658	2.0944	0.51867	1	0.50	1	0.44	5.7	2.3	0.638	0.015
659	2.0944	0.57795	1	0.52	1	0.30	5.6	2.4	0.617	0.016
660	2.0944	0.59423	1	0.44	1	0.44	5.6	2.2	0.626	0.019
661	2.0944	0.52488	1	0.48	1	0.47	5.7	2.1	0.646	0.010
662	2.0944	0.52974	1	0.47	1	0.32	5.6	2.6	0.649	0.016
663	2.0944	0.56435	1	0.46	1	0.34	5.7	1.9	0.616	0.015
664	2.0944	0.55992	1	0.45	1	0.40	5.7	2.2	0.654	0.011
665	2.0944	0.5993	1	0.39	1	0.34	5.7	2.6	0.637	0.010
666	2.0944	0.52051	1	0.40	1	0.40	5.6	1.8	0.667	0.014
667	2.0944	0.59163	1	0.48	1	0.31	5.6	2.0	0.630	0.016
668	2.0944	0.56134	1	0.45	1	0.35	5.7	2.2	0.639	0.012
669	2.0944	0.53499	1	0.44	1	0.55	5.7	2.5	0.662	0.016
670	2.0944	0.55259	1	0.43	1	0.43	5.7	2.1	0.639	0.012
671	2.0944	0.55898	1	0.36	1	0.35	5.6	1.9	0.645	0.013
672	2.0944	0.59617	1	0.45	1	0.31	5.6	2.0	0.625	0.014
673	2.0944	0.5504	1	0.38	1	0.31	5.6	2.0	0.653	0.010
674	2.0944	0.5326	1	0.44	1	0.41	5.7	1.5	0.661	0.012
675	2.0944	0.60322	1	0.53	1	0.42	5.6	2.0	0.618	0.019
676	2.0944	0.55766	1	0.45	1	0.32	5.6	2.2	0.640	0.012
677	2.0944	0.58251	1	0.48	1	0.32	5.6	2.2	0.619	0.013
678	2.0944	0.55844	1	0.46	1	0.30	5.6	2.5	0.635	0.013
679	2.0944	0.55302	1	0.37	1	0.41	5.7	2.1	0.639	0.012
680	2.0944	0.54767	1	0.39	1	0.37	5.6	1.8	0.649	0.012
681	2.0944	0.58011	1	0.45	1	0.37	5.6	2.0	0.635	0.012
682	2.0944	0.58307	1	0.42	1	0.40	5.6	1.7	0.644	0.016
683	2.0944	0.54689	1	0.45	1	0.28	5.7	1.7	0.654	0.009
684	2.0944	0.5817	1	0.51	1	0.46	5.7	2.6	0.629	0.014
685	2.0944	0.53639	1	0.47	1	0.33	5.6	1.9	0.656	0.010
686	2.0944	0.53617	1	0.36	1	0.44	5.6	2.3	0.650	0.015
687	2.0944	0.57083	1	0.43	1	0.31	5.6	1.9	0.637	0.013
688	2.0944	0.56888	1	0.49	1	0.50	5.6	2.5	0.650	0.013
689	2.0944	0.56497	1	0.50	1	0.44	5.6	2.2	0.630	0.012
690	2.0944	0.55774	1	0.51	1	0.33	5.7	2.4	0.632	0.013
691	2.0944	0.58647	1	0.46	1	0.43	5.6	2.0	0.638	0.010
692	2.0944	0.58129	1	0.43	1	0.39	5.6	2.1	0.643	0.013
693	2.0944	0.51693	1	0.40	1	0.32	5.6	1.7	0.647	0.014
694	2.0944	0.59827	1	0.42	1	0.32	5.6	2.1	0.646	0.013
695	2.0944	0.58648	1	0.60	1	0.39	5.6	2.9	0.595	0.016
696	2.0944	0.54961	1	0.44	1	0.33	5.6	1.8	0.651	0.011
697	2.0944	0.55737	1	0.37	1	0.42	5.7	2.8	0.653	0.019
698	2.0944	0.56704	1	0.50	1	0.36	5.7	2.3	0.638	0.013
699	2.0944	0.58379	1	0.47	1	0.31	5.7	1.5	0.630	0.012
700	2.0944	0.59485	1	0.46	1	0.23	5.6	1.9	0.618	0.012
701	2.0944	0.59121	1	0.41	1	0.32	5.6	2.0	0.623	0.015
702	2.0944	0.52147	1	0.45	1	0.38	5.6	2.0	0.642	0.015
703	2.0944	0.5519	1	0.41	1	0.36	5.6	2.6	0.637	0.013
704	2.0944	0.61831	1	0.49	1	0.38	5.7	2.4	0.622	0.014
705	2.0944	0.54121	1	0.45	1	0.28	5.6	2.1	0.636	0.012
706	2.0944	0.58303	1	0.45	1	0.41	5.6	2.2	0.623	0.012
707	2.0944	0.55647	1	0.40	1	0.36	5.6	1.6	0.635	0.012
708	2.0944	0.55423	1	0.44	1	0.47	5.7	1.8	0.654	0.012
709	2.0944	0.56269	1	0.46	1	0.56	5.6	2.8	0.634	0.014
710	2.0944	0.5473	1	0.46	1	0.31	5.6	1.7	0.645	0.012
711	2.0944	0.58384	1	0.43	1	0.33	5.7	1.7	0.621	0.016
712	2.0944	0.57308	1	0.40	1	0.31	5.6	2.3	0.648	0.012
713	2.0944	0.54856	1	0.50	1	0.30	5.6	1.8	0.616	0.016
714	2.0944	0.6242	1	0.48	1	0.35	5.7	1.6	0.616	0.016
715	2.0944	0.58648	1	0.38	1	0.37	5.6	1.7	0.642	0.013
716	2.0944	0.54042	1	0.49	1	0.45	5.6	2.0	0.639	0.015
717	2.0944	0.56118	1	0.37	1	0.42	5.7	2.5	0.637	0.012
718	2.0944	0.52413	1	0.47	1	0.31	5.7	1.7	0.657	0.014
719	2.0944	0.54247	1	0.43	1	0.33	5.6	1.8	0.637	0.013
720	2.0944	0.53905	1	0.47	1	0.52	5.6	2.0	0.633	0.014
721	2.0944	0.59259	1	0.59	1	0.33	5.7	2.2	0.604	0.017
722	2.0944	0.54034	1	0.48	1	0.50	5.6	1.8	0.647	0.015
723	2.0944	0.5814	1	0.41	1	0.47	5.6	2.1	0.632	0.017
724	2.0944	0.58017	1	0.46	1	0.45	5.7	2.2	0.616	0.015
725	2.0944	0.54277	1	0.46	1	0.33	5.6	2.2	0.649	0.013
726	2.0944	0.55396	1	0.42	1	0.35	5.6	2.0	0.634	0.012
727	2.0944	0.54814	1	0.44	1	0.38	5.6	1.9	0.634	0.014
728	2.0944	0.53351	1	0.44	1	0.48	5.7	2.2	0.649	0.014
729	2.0944	0.54548	1	0.41	1	0.29	5.6	2.0	0.636	0.010
730	2.0944	0.61897	1	0.44	1	0.36	5.6	2.1	0.618	0.014
731	2.0944	0.5468	1	0.47	1	0.34	5.6	2.2	0.623	0.017
732	2.0944	0.60372	1	0.43	1	0.27	5.7	1.7	0.627	0.012
733	2.0944	0.51992	1	0.42	1	0.20	5.6	1.9	0.637	0.010
734	2.0944	0.56889	1	0.39	1	0.24	5.6	1.8	0.645	0.013
735	2.0944	0.57403	1	0.45	1	0.37	5.6	1.9	0.626	0.017
736	2.0944	0.59019	1	0.47	1	0.32	5.6	2.2	0.622	0.013
737	2.0944	0.58717	1	0.45	1	0.37	5.7	2.2	0.626	0.015
738	2.0944	0.559	1	0.41	1	0.41	5.7	2.8	0.646	0.012
739	2.0944	0.60148	1	0.47	1	0.45	5.7	2.5	0.625	0.017
740	2.0944	0.55136	1	0.41	1	0.36	5.6	2.5	0.635	0.014
741	2.0944	0.564	1	0.49	1	0.46	5.7	1.7	0.633	0.012
742	2.0944	0.57971	1	0.48	1	0.43	5.7	2.0	0.641	0.013
743	2.0944	0.60975	1	0.46	1	0.31	5.6	1.9	0.597	0.015
744	2.0944	0.54149	1	0.41	1	0.34	5.7	1.4	0.650	0.013
745	2.0944	0.5136	1	0.38	1	0.40	5.7	2.3	0.657	0.012
746	2.0944	0.5908	1	0.45	1	0.47	5.6	1.9	0.626	0.010
747	2.0944	0.56976	1	0.45	1	0.38	5.6	2.2	0.624	0.015
748	2.0944	0.54116	1	0.52	1	0.49	5.6	2.3	0.648	0.014
749	2.0944	0.56166	1	0.39	1	0.32	5.6	1.8	0.651	0.013
750	2.0944	0.53881	1	0.46	1	0.34	5.6	1.8	0.650	0.017
751	2.0944	0.5731	1	0.41	1	0.33	5.7	1.8	0.644	0.012
752	2.0944	0.55857	1	0.47	1	0.35	5.6	1.8	0.623	0.013
753	2.0944	0.51988	1	0.50	1	0.43	5.7	2.3	0.644	0.017
754	2.0944	0.55059	1	0.47	1	0.38	5.6	1.9	0.649	0.013
755	2.0944	0.58303	1	0.41	1	0.44	5.6	2.4	0.640	0.013
756	2.0944	0.58464	1	0.46	1	0.44	5.6	2.4	0.629	0.015
757	2.0944	0.5573	1	0.45	1	0.40	5.7	2.2	0.641	0.014
758	2.0944	0.58824	1	0.40	1	0.48	5.7	2.3	0.628	0.014
759	2.0944	0.48847	1	0.45	1	0.46	5.6	2.2	0.659	0.010
760	2.0944	0.55503	1	0.43	1	0.39	5.7	2.0	0.650	0.010
761	2.0944	0.5621	1	0.43	1	0.23	5.6	1.8	0.631	0.015
762	2.0944	0.53149	1	0.41	1	0.35	5.6	1.7	0.657	0.010
763	2.0944	0.53415	1	0.47	1	0.49	5.6	2.1	0.642	0.013
764	2.0944	0.54784	1	0.48	1	0.26	5.6	2.1	0.631	0.016
765	2.0944	0.52943	1	0.45	1	0.34	5.7	1.8	0.649	0.009
766	2.0944	0.59358	1	0.44	1	0.33	5.7	1.6	0.634	0.014
767	2.0944	0.54206	1	0.45	1	0.38	5.6	1.8	0.645	0.013
768	2.0944	0.58307	1	0.41	1	0.35	5.6	2.6	0.637	0.011
769	2.0944	0.55293	1	0.46	1	0.46	5.7	2.1	0.648	0.013
770	2.0944	0.5475	1	0.43	1	0.42	5.7	2.3	0.639	0.013
771	2.0944	0.57082	1	0.41	1	0.43	5.6	2.1	0.646	0.012
772	2.0944	0.58717	1	0.43	1	0.36	5.6	2.0	0.623	0.013
773	2.0944	0.5989	1	0.42	1	0.31	5.7	1.5	0.635	0.012
774	2.0944	0.53403	1	0.44	1	0.30	5.7	1.6	0.638	0.012
775	2.0944	0.57907	1	0.42	1	0.31	5.6	2.0	0.636	0.011
776	2.0944	0.55885	1	0.44	1	0.32	5.7	2.1	0.636	0.016
777	2.0944	0.54844	1	0.48	1	0.33	5.7	1.8	0.628	0.017
778	2.0944	0.59979	1	0.47	1	0.47	5.6	1.7	0.639	0.014
779	2.0944	0.55489	1	0.52	1	0.48	5.6	2.0	0.628	0.013
780	2.0944	0.53301	1	0.42	1	0.45	5.7	2.1	0.647	0.013
781	2.0944	0.5569	1	0.40	1	0.46	5.6	2.2	0.654	0.010
782	2.0944	0.58408	1	0.46	1	0.27	5.6	2.4	0.626	0.015
783	2.0944	0.54118	1	0.42	1	0.33	5.7	1.9	0.642	0.013
784	2.0944	0.53684	1	0.41	1	0.28	5.6	1.6	0.649	0.010
785	2.0944	0.51356	1	0.42	1	0.41	5.6	1.7	0.660	0.012
786	2.0944	0.58307	1	0.44	1	0.31	5.7	1.9	0.627	0.015
787	2.0944	0.5429	1	0.42	1	0.37	5.6	1.9	0.655	0.014
788	2.0944	0.58521	1	0.46	1	0.34	5.6	1.6	0.642	0.011
789	2.0944	0.59666	1	0.56	1	0.44	5.6	2.9	0.611	0.018
790	2.0944	0.54075	1	0.50	1	0.31	5.6	2.2	0.625	0.014
791	2.0944	0.60167	1	0.51	1	0.38	5.7	2.0	0.623	0.013
792	2.0944	0.51798	1	0.39	1	0.25	5.6	1.8	0.653	0.009
793	2.0944	0.5964	1	0.47	1	0.25	5.6	1.5	0.617	0.013
794	2.0944	0.56965	1	0.41	1	0.46	5.6	1.8	0.638	0.013
795	2.0944	0.55872	1	0.47	1	0.35	5.7	2.0	0.626	0.019
796	2.0944	0.60864	1	0.38	1	0.27	5.6	1.9	0.629	0.011
797	2.0944	0.56703	1	0.37	1	0.35	5.6	2.1	0.636	0.014
798	2.0944	0.53695	1	0.44	1	0.35	5.7	1.5	0.641	0.013
799	2.0944	0.59975	1	0.47	1	0.39	5.7	2.0	0.635	0.014
800	2.0944	0.54688	1	0.38	1	0.60	5.6	2.4	0.675	0.009
801	2.0944	0.58233	1	0.50	1	0.49	5.6	2.2	0.639	0.014
802	2.0944	0.61101	1	0.46	1	0.30	5.5	1.7	0.620	0.014
803	2.0944	0.56027	1	0.45	1	0.33	5.7	1.7	0.642	0.009
804	2.0944	0.58377	1	0.47	1	0.48	5.7	2.1	0.618	0.017
805	2.0944	0.56897	1	0.49	1	0.54	5.6	2.0	0.628	0.014
806	2.0944	0.55687	1	0.44	1	0.39	5.6	1.9	0.635	0.013
807	2.0944	0.54854	1	0.41	1	0.31	5.6	2.2	0.647	0.017
808	2.0944	0.5293	1	0.40	1	0.36	5.6	2.2	0.648	0.013
809	2.0944	0.56691	1	0.42	1	0.42	5.6	1.7	0.636	0.011
810	2.0944	0.5288	1	0.37	1	0.22	5.6	1.4	0.658	0.012
811	2.0944	0.58099	1	0.48	1	0.47	5.7	2.1	0.641	0.010
812	2.0944	0.48213	1	0.47	1	0.36	5.6	1.8	0.654	0.012
813	2.0944	0.53425	1	0.47	1	0.43	5.7	2.3	0.637	0.016
814	2.0944	0.55842	1	0.49	1	0.42	5.6	1.8	0.631	0.015
815	2.0944	0.54267	1	0.43	1	0.33	5.6	2.0	0.633	0.015
816	2.0944	0.54308	1	0.44	1	0.34	5.6	1.6	0.656	0.013
817	2.0944	0.56405	1	0.41	1	0.32	5.7	1.8	0.650	0.010
818	2.0944	0.55995	1	0.38	1	0.40	5.7	1.9	0.643	0.012
819	2.0944	0.53676	1	0.48	1	0.32	5.6	2.0	0.646	0.011
820	2.0944	0.50916	1	0.42	1	0.42	5.7	1.7	0.666	0.009
821	2.0944	0.59652	1	0.49	1	0.38	5.6	1.9	0.626	0.014
822	2.0944	0.52114	1	0.49	1	0.31	5.6	1.8	0.645	0.011
823	2.0944	0.53515	1	0.45	1	0.33	5.6	2.3	0.643	0.011
824	2.0944	0.54878	1	0.41	1	0.27	5.6	1.9	0.636	0.014
825	2.0944	0.54359	1	0.34	1	0.26	5.6	2.6	0.654	0.011
826	2.0944	0.55023	1	0.48	1	0.28	5.6	1.9	0.630	0.014
827	2.0944	0.56439	1	0.40	1	0.30	5.6	2.8	0.631	0.011
828	2.0944	0.54308	1	0.41	1	0.31	5.6	1.7	0.658	0.011
829	2.0944	0.55159	1	0.43	1	0.34	5.6	1.9	0.645	0.013
830	2.0944	0.54552	1	0.42	1	0.37	5.6	2.0	0.636	0.015
831	2.0944	0.53289	1	0.45	1	0.35	5.6	2.8	0.633	0.019
832	2.0944	0.54488	1	0.46	1	0.37	5.7	1.7	0.651	0.012
833	2.0944	0.52748	1	0.45	1	0.25	5.7	1.8	0.648	0.012
834	2.0944	0.58963	1	0.42	1	0.38	5.6	2.3	0.631	0.010
835	2.0944	0.54691	1	0.45	1	0.38	5.6	1.9	0.640	0.014
836	2.0944	0.5838	1	0.43	1	0.27	5.7	1.5	0.643	0.014
837	2.0944	0.50368	1	0.40	1	0.28	5.6	1.4	0.654	0.011
838	2.0944	0.56045	1	0.36	1	0.34	5.6	2.3	0.642	0.015
839	2.0944	0.59056	1	0.47	1	0.29	5.7	2.5	0.613	0.015
840	2.0944	0.53069	1	0.52	1	0.30	5.6	2.1	0.627	0.018
841	2.0944	0.52596	1	0.44	1	0.30	5.6	1.9	0.637	0.011
842	2.0944	0.51094	1	0.43	1	0.28	5.6	1.6	0.658	0.011
843	2.0944	0.6121	1	0.42	1	0.27	5.6	1.5	0.627	0.013
844	2.0944	0.56795	1	0.45	1	0.37	5.6	2.1	0.634	0.013
845	2.0944	0.54844	1	0.40	1	0.28	5.6	1.8	0.646	0.012
846	2.0944	0.54768	1	0.44	1	0.28	5.6	1.7	0.623	0.016
847	2.0944	0.5404	1	0.48	1	0.43	5.6	2.6	0.634	0.011
848	2.0944	0.55969	1	0.43	1	0.37	5.7	2.2	0.650	0.013
849	2.0944	0.57078	1	0.47	1	0.32	5.6	1.7	0.650	0.012
850	2.0944	0.55459	1	0.50	1	0.26	5.6	2.4	0.626	0.012
851	2.0944	0.51929	1	0.37	1	0.38	5.6	1.8	0.666	0.011
852	2.0944	0.50847	1	0.37	1	0.23	5.6	1.9	0.668	0.011
853	2.0944	0.5776	1	0.46	1	0.37	5.7	1.9	0.629	0.013
854	2.0944	0.57297	1	0.49	1	0.36	5.7	2.0	0.630	0.016
855	2.0944	0.57514	1	0.43	1	0.24	5.7	1.6	0.626	0.016
856	2.0944	0.57141	1	0.48	1	0.33	5.7	1.8	0.627	0.016
857	2.0944	0.56971	1	0.43	1	0.36	5.6	2.0	0.640	0.017
858	2.0944	0.56338	1	0.43	1	0.27	5.6	2.1	0.641	0.011
859	2.0944	0.59439	1	0.45	1	0.29	5.7	2.2	0.621	0.016
860	2.0944	0.54471	1	0.39	1	0.35	5.7	2.6	0.654	0.013
861	2.0944	0.55173	1	0.43	1	0.34	5.7	1.9	0.645	0.014
862	2.0944	0.54978	1	0.46	1	0.41	5.6	2.0	0.633	0.013
863	2.0944	0.54231	1	0.42	1	0.33	5.6	1.9	0.639	0.013
864	2.0944	0.55655	1	0.46	1	0.38	5.6	2.2	0.642	0.010
865	2.0944	0.59217	1	0.40	1	0.27	5.6	2.3	0.629	0.011
866	2.0944	0.57596	1	0.42	1	0.40	5.7	2.1	0.644	0.014
867	2.0944	0.57807	1	0.47	1	0.30	5.6	2.2	0.623	0.013
868	2.0944	0.60324	1	0.45	1	0.35	5.6	2.3	0.626	0.010
869	2.0944	0.53374	1	0.47	1	0.36	5.6	2.1	0.639	0.015
870	2.0944	0.57156	1	0.47	1	0.31	5.7	1.5	0.634	0.012
871	2.0944	0.55472	1	0.43	1	0.37	5.7	2.3	0.640	0.014
872	2.0944	0.54006	1	0.36	1	0.30	5.6	1.6	0.659	0.014
873	2.0944	0.57252	1	0.39	1	0.39	5.6	2.0	0.650	0.016
874	2.0944	0.54092	1	0.39	1	0.29	5.6	2.2	0.657	0.013
875	2.0944	0.60673	1	0.49	1	0.36	5.7	2.4	0.621	0.015
876	2.0944	0.58864	1	0.45	1	0.35	5.6	2.3	0.641	0.014
877	2.0944	0.60106	1	0.44	1	0.46	5.6	3.0	0.621	0.015
878	2.0944	0.62967	1	0.53	1	0.45	5.6	2.9	0.603	0.016
879	2.0944	0.53366	1	0.39	1	0.43	5.6	2.2	0.653	0.012
880	2.0944	0.54023	1	0.46	1	0.44	5.6	2.3	0.644	0.009
881	2.0944	0.58129	1	0.48	1	0.59	5.6	2.4	0.633	0.016
882	2.0944	0.54989	1	0.43	1	0.32	5.7	1.8	0.646	0.014
883	2.0944	0.55861	1	0.43	1	0.24	5.6	1.3	0.646	0.012
884	2.0944	0.58247	1	0.38	1	0.35	5.6	2.6	0.640	0.013
885	2.0944	0.54953	1	0.41	1	0.36	5.7	2.1	0.644	0.012
886	2.0944	0.5792	1	0.44	1	0.34	5.7	2.2	0.630	0.013
887	2.0944	0.57158	1	0.45	1	0.35	5.6	1.9	0.646	0.013
888	2.0944	0.54033	1	0.41	1	0.35	5.6	1.9	0.642	0.013
889	2.0944	0.58569	1	0.44	1	0.36	5.6	2.3	0.631	0.013
890	2.0944	0.55729	1	0.47	1	0.29	5.6	1.9	0.636	0.012
891	2.0944	0.57726	1	0.43	1	0.33	5.6	2.1	0.638	0.014
892	2.0944	0.57127	1	0.44	1	0.38	5.6	2.1	0.626	0.016
893	2.0944	0.56126	1	0.41	1	0.43	5.6	2.4	0.631	0.014
894	2.0944	0.50698	1	0.37	1	0.24	5.6	1.6	0.676	0.010
895	2.0944	0.57257	1	0.48	1	0.32	5.7	1.8	0.636	0.008
896	2.0944	0.58826	1	0.41	1	0.37	5.6	1.4	0.648	0.011
897	2.0944	0.54378	1	0.42	1	0.37	5.6	1.8	0.657	0.010
898	2.0944	0.53807	1	0.42	1	0.33	5.7	1.6	0.650	0.011
899	2.0944	0.55606	1	0.40	1	0.27	5.6	2.1	0.643	0.013
900	2.0944	0.58076	1	0.40	1	0.39	5.6	2.0	0.644	0.012
901	2.0944	0.5675	1	0.48	1	0.29	5.6	1.7	0.639	0.013
902	2.0944	0.60723	1	0.42	1	0.27	5.6	1.9	0.610	0.014
903	2.0944	0.5331	1	0.38	1	0.27	5.6	1.9	0.653	0.011
904	2.0944	0.59701	1	0.46	1	0.42	5.5	2.5	0.633	0.016
905	2.0944	0.60002	1	0.48	1	0.39	5.6	2.7	0.634	0.012
906	2.0944	0.55917	1	0.35	1	0.32	5.7	1.6	0.660	0.010
907	2.0944	0.55323	1	0.41	1	0.25	5.6	2.3	0.642	0.012
908	2.0944	0.54407	1	0.40	1	0.34	5.6	2.5	0.653	0.013
909	2.0944	0.5674	1	0.41	1	0.41	5.6	2.0	0.635	0.014
910	2.0944	0.52748	1	0.45	1	0.37	5.6	1.9	0.644	0.010
911	2.0944	0.53671	1	0.45	1	0.30	5.6	2.0	0.650	0.012
912	2.0944	0.56576	1	0.46	1	0.48	5.5	3.2	0.621	0.013
913	2.0944	0.51274	1	0.37	1	0.46	5.6	1.6	0.661	0.011
914	2.0944	0.54293	1	0.40	1	0.31	5.6	2.0	0.659	0.012
915	2.0944	0.5538	1	0.45	1	0.31	5.6	1.6	0.638	0.016
916	2.0944	0.55398	1	0.48	1	0.36	5.7	1.9	0.634	0.012
917	2.0944	0.55676	1	0.45	1	0.40	5.6	1.7	0.646	0.013
918	2.0944	0.57944	1	0.45	1	0.57	5.6	2.4	0.629	0.011
919	2.0944	0.55865	1	0.45	1	0.41	5.7	2.0	0.641	0.011
920	2.0944	0.56153	1	0.38	1	0.29	5.6	1.8	0.632	0.019
921	2.0944	0.58032	1	0.43	1	0.25	5.6	2.3	0.628	0.012
922	2.0944	0.54376	1	0.42	1	0.33	5.7	1.7	0.656	0.011
923	2.0944	0.58673	1	0.41	1	0.24	5.6	1.8	0.652	0.009
924	2.0944	0.56916	1	0.44	1	0.36	5.6	1.8	0.630	0.014
925	2.0944	0.51278	1	0.41	1	0.27	5.7	2.2	0.651	0.013
926	2.0944	0.51623	1	0.50	1	0.39	5.6	1.6	0.631	0.018
927	2.0944	0.58891	1	0.49	1	0.46	5.6	2.1	0.630	0.014
928	2.0944	0.54811	1	0.41	1	0.37	5.7	2.3	0.634	0.010
929	2.0944	0.58212	1	0.45	1	0.42	5.6	2.6	0.643	0.014
930	2.0944	0.60647	1	0.46	1	0.28	5.6	1.4	0.618	0.015
931	2.0944	0.54814	1	0.38	1	0.41	5.6	2.2	0.645	0.013
932	2.0944	0.52485	1	0.39	1	0.30	5.7	2.4	0.642	0.014
933	2.0944	0.55109	1	0.49	1	0.34	5.6	1.8	0.626	0.015
934	2.0944	0.54106	1	0.40	1	0.50	5.6	2.4	0.644	0.013
935	2.0944	0.54987	1	0.43	1	0.41	5.6	2.1	0.657	0.008
936	2.0944	0.56063	1	0.38	1	0.31	5.7	1.6	0.659	0.014
937	2.0944	0.58189	1	0.41	1	0.25	5.6	2.4	0.647	0.009
938	2.0944	0.56131	1	0.47	1	0.33	5.7	1.8	0.636	0.013
939	2.0944	0.5464	1	0.48	1	0.36	5.6	2.0	0.632	0.012
940	2.0944	0.6064	1	0.43	1	0.32	5.6	2.4	0.629	0.013
941	2.0944	0.58162	1	0.44	1	0.55	5.6	2.5	0.637	0.016
942	2.0944	0.57857	1	0.50	1	0.44	5.6	2.3	0.633	0.013
943	2.0944	0.59966	1	0.47	1	0.34	5.6	2.4	0.630	0.012
944	2.0944	0.53784	1	0.44	1	0.38	5.7	1.9	0.669	0.011
945	2.0944	0.53546	1	0.44	1	0.28	5.7	1.8	0.652	0.010
946	2.0944	0.60368	1	0.52	1	0.26	5.6	2.1	0.610	0.016
947	2.0944	0.56478	1	0.46	1	0.45	5.6	2.6	0.625	0.012
948	2.0944	0.5174	1	0.41	1	0.30	5.6	2.3	0.659	0.013
949	2.0944	0.60127	1	0.44	1	0.32	5.6	2.1	0.627	0.011
950	2.0944	0.58141	1	0.45	1	0.38	5.6	2.3	0.616	0.017
951	2.0944	0.48057	1	0.43	1	0.27	5.6	1.8	0.653	0.016
952	2.0944	0.53471	1	0.49	1	0.35	5.6	1.5	0.640	0.011
953	2.0944	0.54966	1	0.47	1	0.33	5.6	2.2	0.633	0.011
954	2.0944	0.53461	1	0.41	1	0.42	5.6	2.0	0.647	0.014
955	2.0944	0.59177	1	0.51	1	0.39	5.6	2.2	0.607	0.015
956	2.0944	0.57438	1	0.44	1	0.42	5.6	2.3	0.627	0.014
957	2.0944	0.54785	1	0.43	1	0.53	5.6	2.5	0.638	0.017
958	2.0944	0.55591	1	0.48	1	0.49	5.6	2.5	0.643	0.013
959	2.0944	0.60034	1	0.46	1	0.31	5.6	2.3	0.623	0.013
960	2.0944	0.53056	1	0.38	1	0.29	5.6	1.8	0.650	0.010
961	2.0944	0.56062	1	0.44	1	0.36	5.7	2.1	0.641	0.018
962	2.0944	0.54284	1	0.46	1	0.41	5.6	2.0	0.636	0.011
963	2.0944	0.553	1	0.35	1	0.33	5.6	1.7	0.654	0.013
964	2.0944	0.57738	1	0.45	1	0.49	5.7	2.4	0.632	0.013
965	2.0944	0.5698	1	0.45	1	0.28	5.6	1.5	0.639	0.013
966	2.0944	0.54872	1	0.41	1	0.35	5.6	1.7	0.643	0.011
967	2.0944	0.56092	1	0.47	1	0.40	5.7	1.9	0.631	0.013
968	2.0944	0.59258	1	0.46	1	0.28	5.6	2.2	0.624	0.013
969	2.0944	0.55522	1	0.47	1	0.49	5.6	2.3	0.636	0.010
970	2.0944	0.55442	1	0.43	1	0.40	5.6	2.2	0.640	0.014
971	2.0944	0.53272	1	0.46	1	0.33	5.7	1.9	0.641	0.011
972	2.0944	0.54456	1	0.49	1	0.27	5.7	1.8	0.634	0.015
973	2.0944	0.57472	1	0.45	1	0.27	5.6	1.7	0.629	0.014
974	2.0944	0.58607	1	0.48	1	0.54	5.6	2.5	0.629	0.012
975	2.0944	0.58162	1	0.49	1	0.36	5.6	2.1	0.620	0.015
976	2.0944	0.54376	1	0.43	1	0.31	5.6	1.7	0.637	0.013
977	2.0944	0.5542	1	0.42	1	0.31	5.7	1.5	0.645	0.016
978	2.0944	0.56553	1	0.47	1	0.30	5.6	1.9	0.617	0.014
979	2.0944	0.53614	1	0.40	1	0.46	5.7	1.9	0.652	0.013
980	2.0944	0.58371	1	0.51	1	0.41	5.7	2.7	0.617	0.017
981	2.0944	0.55249	1	0.48	1	0.32	5.6	1.9	0.631	0.012
982	2.0944	0.52864	1	0.41	1	0.36	5.6	1.7	0.654	0.011
983	2.0944	0.58728	1	0.48	1	0.37	5.6	1.8	0.632	0.014
984	2.0944	0.57869	1	0.41	1	0.33	5.6	1.7	0.640	0.014
985	2.0944	0.58522	1	0.50	1	0.37	5.6	2.2	0.617	0.016
986	2.0944	0.55048	1	0.46	1	0.34	5.6	1.8	0.636	0.012
987	2.0944	0.57591	1	0.38	1	0.39	5.6	2.4	0.640	0.014
988	2.0944	0.53363	1	0.44	1	0.40	5.6	2.2	0.655	0.014
989	2.0944	0.55328	1	0.52	1	0.39	5.6	2.2	0.647	0.011
990	2.0944	0.61194	1	0.42	1	0.42	5.6	2.1	0.636	0.014
991	2.0944	0.55245	1	0.44	1	0.33	5.6	2.1	0.637	0.016
992	2.0944	0.57003	1	0.47	1	0.29	5.6	1.7	0.611	0.020
993	2.0944	0.54827	1	0.44	1	0.29	5.6	2.1	0.645	0.012
994	2.0944	0.55997	1	0.41	1	0.37	5.7	1.8	0.661	0.011
995	2.0944	0.54686	1	0.43	1	0.31	5.7	1.7	0.640	0.016
996	2.0944	0.57353	1	0.46	1	0.41	5.6	2.0	0.628	0.015
997	2.0944	0.553	1	0.42	1	0.30	5.6	2.0	0.636	0.010
998	2.0944	0.53475	1	0.38	1	0.31	5.6	1.6	0.639	0.013
999	2.0944	0.53388	1	0.38	1	0.34	5.7	2.1	0.654	0.010
1000	2.0944	0.55165	1	0.42	1	0.42	5.7	2.2	0.650	0.013


==> anc/RWS.txt <==
1	2.08	0.40	1	0.53	1	0.45	5.5	2.2	0.708	0.012
2	2.09	0.43	1	0.47	1	0.69	5.5	2.7	0.703	0.018
3	2.09	0.41	1	0.52	1	0.37	5.6	2.0	0.697	0.020
4	2.09	0.40	1	0.48	1	0.62	5.6	1.8	0.716	0.020
5	2.09	0.46	1	0.46	1	0.41	5.3	2.1	0.683	0.011
6	2.09	0.45	1	0.38	1	0.41	5.4	1.5	0.701	0.014
7	2.09	0.46	1	0.47	1	0.38	5.4	2.4	0.698	0.015
8	2.09	0.45	1	0.45	1	0.48	5.4	1.8	0.668	0.022


==> anc/ReadMe.txt <==
The files contain the following information: 
RWS.txt about real-world samples, 
RHT.txt about samples obtained by random homogeneous tesselation, 
RVT.txt about samples obtained by recursive Voronoi tesselation, 
SimulStat100.txt about samples obtained by simulation modeling.

The format of each file is as follows:
The format of each file is as follows: sample number, angle between edges (rad), its variance, normalized edge length, its variance, normalized cell area, its variance, number of vertices in the cell, its variance, circularity, its variance.

CrackGrowthAnimation.mp4 is an animated example of the simulation algorithm in action.

==> anc/SimulStat100.txt <==
1	2.0944	0.0006	1.0	0.42	1.0	0.056	5.50	1.34	0.738	0.002
2	2.0944	0.0006	1.0	0.32	1.0	0.045	5.52	1.09	0.731	0.002
3	2.0944	0.0006	1.0	0.39	1.0	0.052	5.47	1.24	0.734	0.003
4	2.0944	0.0006	1.0	0.40	1.0	0.038	5.49	1.12	0.743	0.002
5	2.0944	0.0006	1.0	0.39	1.0	0.054	5.52	0.81	0.743	0.003
6	2.0944	0.0006	1.0	0.38	1.0	0.068	5.51	1.04	0.716	0.003
7	2.0944	0.0006	1.0	0.40	1.0	0.066	5.50	1.03	0.724	0.003
8	2.0944	0.0006	1.0	0.39	1.0	0.041	5.48	1.03	0.737	0.002
9	2.0944	0.0006	1.0	0.38	1.0	0.046	5.51	1.29	0.730	0.004
10	2.0944	0.0006	1.0	0.39	1.0	0.071	5.52	1.07	0.741	0.002
11	2.0944	0.0006	1.0	0.37	1.0	0.042	5.48	1.16	0.725	0.003
12	2.0944	0.0006	1.0	0.35	1.0	0.066	5.53	1.01	0.735	0.002
13	2.0944	0.0006	1.0	0.40	1.0	0.055	5.55	1.30	0.733	0.002
14	2.0944	0.0006	1.0	0.40	1.0	0.055	5.50	1.13	0.733	0.003
15	2.0944	0.0006	1.0	0.40	1.0	0.059	5.51	1.49	0.728	0.003
16	2.0944	0.0006	1.0	0.34	1.0	0.063	5.53	1.22	0.732	0.003
17	2.0944	0.0006	1.0	0.40	1.0	0.052	5.49	1.01	0.732	0.003
18	2.0944	0.0006	1.0	0.32	1.0	0.048	5.50	1.08	0.728	0.003
19	2.0944	0.0006	1.0	0.38	1.0	0.052	5.49	1.05	0.731	0.003
20	2.0944	0.0006	1.0	0.41	1.0	0.050	5.48	0.97	0.741	0.002
21	2.0944	0.0006	1.0	0.41	1.0	0.065	5.54	1.03	0.737	0.002
22	2.0944	0.0006	1.0	0.41	1.0	0.073	5.51	1.05	0.730	0.002
23	2.0944	0.0006	1.0	0.40	1.0	0.066	5.50	0.98	0.739	0.003
24	2.0944	0.0006	1.0	0.37	1.0	0.067	5.51	1.39	0.712	0.003
25	2.0944	0.0006	1.0	0.36	1.0	0.050	5.52	1.07	0.732	0.002
26	2.0944	0.0006	1.0	0.35	1.0	0.074	5.48	1.41	0.725	0.003
27	2.0944	0.0006	1.0	0.38	1.0	0.061	5.52	0.96	0.738	0.001
28	2.0944	0.0006	1.0	0.35	1.0	0.054	5.48	1.17	0.740	0.002
29	2.0944	0.0006	1.0	0.42	1.0	0.061	5.53	0.97	0.744	0.002
30	2.0944	0.0006	1.0	0.41	1.0	0.049	5.51	1.05	0.746	0.002
31	2.0944	0.0006	1.0	0.37	1.0	0.084	5.52	1.17	0.728	0.002
32	2.0944	0.0006	1.0	0.41	1.0	0.081	5.52	1.66	0.736	0.002
33	2.0944	0.0006	1.0	0.38	1.0	0.047	5.53	0.92	0.734	0.002
34	2.0944	0.0006	1.0	0.40	1.0	0.056	5.53	0.78	0.730	0.003
35	2.0944	0.0006	1.0	0.39	1.0	0.043	5.52	1.24	0.738	0.002
36	2.0944	0.0006	1.0	0.37	1.0	0.068	5.47	1.38	0.728	0.002
37	2.0944	0.0006	1.0	0.37	1.0	0.049	5.53	0.98	0.739	0.001
38	2.0944	0.0006	1.0	0.40	1.0	0.052	5.56	0.92	0.743	0.002
39	2.0944	0.0006	1.0	0.37	1.0	0.039	5.51	1.11	0.729	0.002
40	2.0944	0.0006	1.0	0.37	1.0	0.055	5.51	0.94	0.729	0.003
41	2.0944	0.0006	1.0	0.38	1.0	0.047	5.51	0.93	0.728	0.002
42	2.0944	0.0006	1.0	0.41	1.0	0.064	5.50	1.44	0.734	0.003
43	2.0944	0.0006	1.0	0.39	1.0	0.049	5.53	0.98	0.742	0.002
44	2.0944	0.0006	1.0	0.34	1.0	0.054	5.53	1.36	0.727	0.003
45	2.0944	0.0006	1.0	0.37	1.0	0.054	5.50	1.03	0.730	0.003
46	2.0944	0.0006	1.0	0.38	1.0	0.043	5.52	0.90	0.730	0.002
47	2.0944	0.0006	1.0	0.35	1.0	0.058	5.55	1.02	0.721	0.003
48	2.0944	0.0006	1.0	0.35	1.0	0.059	5.52	1.22	0.725	0.004
49	2.0944	0.0006	1.0	0.32	1.0	0.075	5.49	1.35	0.718	0.003
50	2.0944	0.0006	1.0	0.37	1.0	0.077	5.56	1.30	0.718	0.004
51	2.0944	0.0006	1.0	0.39	1.0	0.065	5.51	1.18	0.741	0.002
52	2.0944	0.0006	1.0	0.41	1.0	0.043	5.52	1.15	0.752	0.001
53	2.0944	0.0006	1.0	0.35	1.0	0.053	5.51	1.15	0.721	0.002
54	2.0944	0.0006	1.0	0.37	1.0	0.066	5.53	1.04	0.738	0.002
55	2.0944	0.0006	1.0	0.33	1.0	0.064	5.49	1.00	0.728	0.002
56	2.0944	0.0006	1.0	0.38	1.0	0.071	5.52	1.20	0.729	0.002
57	2.0944	0.0006	1.0	0.37	1.0	0.052	5.49	0.91	0.736	0.002
58	2.0944	0.0006	1.0	0.39	1.0	0.067	5.55	1.33	0.723	0.003
59	2.0944	0.0006	1.0	0.41	1.0	0.080	5.56	1.19	0.724	0.003
60	2.0944	0.0006	1.0	0.39	1.0	0.049	5.54	0.98	0.732	0.002
61	2.0944	0.0006	1.0	0.41	1.0	0.067	5.53	1.18	0.736	0.002
62	2.0944	0.0006	1.0	0.34	1.0	0.058	5.56	1.04	0.722	0.003
63	2.0944	0.0006	1.0	0.35	1.0	0.057	5.48	1.24	0.723	0.003
64	2.0944	0.0006	1.0	0.38	1.0	0.074	5.52	1.12	0.718	0.003
65	2.0944	0.0006	1.0	0.39	1.0	0.070	5.53	1.46	0.721	0.003
66	2.0944	0.0006	1.0	0.40	1.0	0.087	5.53	1.37	0.718	0.004
67	2.0944	0.0006	1.0	0.36	1.0	0.069	5.52	1.04	0.724	0.003
68	2.0944	0.0006	1.0	0.38	1.0	0.041	5.51	0.90	0.739	0.002
69	2.0944	0.0006	1.0	0.35	1.0	0.074	5.50	1.54	0.729	0.003
70	2.0944	0.0006	1.0	0.40	1.0	0.076	5.49	0.87	0.742	0.002
71	2.0944	0.0006	1.0	0.39	1.0	0.061	5.55	1.00	0.732	0.001
72	2.0944	0.0006	1.0	0.36	1.0	0.058	5.53	1.13	0.718	0.004
73	2.0944	0.0006	1.0	0.42	1.0	0.094	5.52	1.39	0.733	0.003
74	2.0944	0.0006	1.0	0.40	1.0	0.074	5.52	0.89	0.733	0.002
75	2.0944	0.0006	1.0	0.36	1.0	0.077	5.51	1.19	0.734	0.002
76	2.0944	0.0006	1.0	0.40	1.0	0.051	5.55	1.13	0.728	0.003
77	2.0944	0.0006	1.0	0.38	1.0	0.070	5.51	1.53	0.726	0.002
78	2.0944	0.0006	1.0	0.42	1.0	0.081	5.49	1.29	0.731	0.003
79	2.0944	0.0006	1.0	0.38	1.0	0.061	5.53	1.20	0.737	0.002
80	2.0944	0.0006	1.0	0.34	1.0	0.064	5.49	1.32	0.733	0.002
81	2.0944	0.0006	1.0	0.39	1.0	0.056	5.51	1.01	0.741	0.002
82	2.0944	0.0006	1.0	0.39	1.0	0.050	5.53	1.00	0.746	0.002
83	2.0944	0.0006	1.0	0.36	1.0	0.045	5.52	0.96	0.725	0.003
84	2.0944	0.0006	1.0	0.39	1.0	0.060	5.48	1.42	0.736	0.003
85	2.0944	0.0006	1.0	0.40	1.0	0.048	5.51	1.01	0.735	0.003
86	2.0944	0.0006	1.0	0.37	1.0	0.055	5.53	1.18	0.734	0.002
87	2.0944	0.0006	1.0	0.41	1.0	0.075	5.51	1.19	0.737	0.002
88	2.0944	0.0006	1.0	0.40	1.0	0.042	5.55	1.27	0.752	0.001
89	2.0944	0.0006	1.0	0.34	1.0	0.075	5.51	1.29	0.727	0.003
90	2.0944	0.0006	1.0	0.41	1.0	0.072	5.52	1.12	0.739	0.002
91	2.0944	0.0006	1.0	0.43	1.0	0.062	5.52	0.96	0.736	0.003
92	2.0944	0.0006	1.0	0.38	1.0	0.042	5.50	1.03	0.748	0.001
93	2.0944	0.0006	1.0	0.40	1.0	0.087	5.53	1.30	0.728	0.003
94	2.0944	0.0006	1.0	0.39	1.0	0.055	5.51	1.15	0.744	0.002
95	2.0944	0.0006	1.0	0.38	1.0	0.077	5.56	1.28	0.732	0.002
96	2.0944	0.0006	1.0	0.36	1.0	0.049	5.52	1.12	0.724	0.003
97	2.0944	0.0006	1.0	0.37	1.0	0.090	5.56	1.32	0.723	0.003
98	2.0944	0.0006	1.0	0.40	1.0	0.064	5.53	1.12	0.745	0.002
99	2.0944	0.0006	1.0	0.41	1.0	0.048	5.49	1.08	0.746	0.002
100	2.0944	0.0006	1.0	0.37	1.0	0.068	5.55	1.09	0.721	0.002

